An ice giant exoplanet interpretation of the anomaly in microlensing event OGLE-2011-BLG-0173

We analyze the microlensing event OGLE-2011-BLG-0173, which shows a small perturbation at the end of the microlensing event caused by the primary lens. We consider both binary lens and binary source models and we explore their degeneracies, some of which have not previously been recognized. There are two families of binary lens solutions, one with a mass ratio $q\approx4\times10^{-4}$ and a separation s~4.6 and the other with q~0.015 and s~0.22, i.e, both have companions in the planetary regime. We search for solutions by using Bayesian analysis that includes planet frequency as a prior and find that the s~4.6 family is the preferred one with ~4 M_Uranus mass planet on an orbit of ~10 AU. The degeneracies arise from a paucity of information on the anomaly, demonstrating that high-cadence observations are essential for characterizing wide-orbit microlensing planets. Hence, we predict that the planned WFIRST microlensing survey will be less prone to these degeneracies than the ongoing ground-based surveys. We discuss the known low-mass, wide-orbit companions and we notice that for the largest projected separations the mass ratios are either high (consistent with brown dwarf companions) or low (consistent with Uranus analogs), but intermediate mass ratios (Jupiter analogs on wide orbits) have not been detected to date, despite the fact that the sensitivity to such planets should be higher than that of Uranus analogs. This is therefore tentative evidence of the existence of a massive ice giant desert at wide separations. On the other hand, given their low intrinsic detection sensitivity, Uranus analogs may be ubiquitous.

==> anc/figure_1_data.txt <==
Title: An Ice giant exoplanet interpretation of the anomaly in microlensing 
       event OGLE-2011-BLG-0173 
Authors: Poleski R., Gaudi B.S., Udalski A., Szymanski M.K., Soszynski I., 
         Pietrukowicz P., Kozlowski S., Skowron J., Wyrzykowski L., Ulaczyk K. 
Figure: Light curve of microlensing event OGLE-2011-BLG-0173
================================================================================
Byte-by-byte Description of file: dbf1.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label  Explanations
--------------------------------------------------------------------------------
   1- 13 F13.5  d        HJD    Helocentric Julian Date
  15- 20 F6.3   mag      Imag   I-band brightness
  22- 27 F6.4   mag    e_Imag   Uncertainty in Imag 
--------------------------------------------------------------------------------
2455376.62914 15.966 0.0126
2455376.64190 15.963 0.0109
2455376.65550 15.964 0.0126
2455376.66815 15.959 0.0126
2455376.68279 15.961 0.0109
2455376.69592 15.959 0.0109
2455376.70899 15.953 0.0109
2455376.72173 15.963 0.0109
2455376.73413 15.971 0.0109
2455376.74725 15.971 0.0109
2455376.76011 15.969 0.0109
2455376.77294 15.960 0.0109
2455376.78555 15.959 0.0109
2455376.79825 15.944 0.0109
2455376.81111 15.949 0.0109
2455376.82373 15.969 0.0126
2455376.83626 15.970 0.0126
2455376.84902 15.972 0.0126
2455376.86166 15.969 0.0126
2455376.87417 15.974 0.0159
2455377.51774 15.957 0.0109
2455377.53099 15.968 0.0109
2455377.54562 15.978 0.0109
2455377.55975 15.953 0.0109
2455377.57382 15.972 0.0109
2455377.58833 15.967 0.0126
2455377.60106 15.977 0.0126
2455377.61377 15.962 0.0109
2455377.62654 15.969 0.0109
2455377.64746 15.960 0.0093
2455377.66727 15.960 0.0093
2455377.68184 15.963 0.0093
2455377.70019 15.964 0.0093
2455377.71312 15.965 0.0093
2455377.73076 15.954 0.0093
2455377.74369 15.964 0.0093
2455377.75618 15.955 0.0093
2455377.77378 15.966 0.0109
2455377.78640 15.955 0.0109
2455377.79886 15.954 0.0109
2455377.81151 15.975 0.0109
2455377.82410 15.964 0.0093
2455377.83703 15.961 0.0093
2455377.84971 15.941 0.0109
2455377.86226 15.963 0.0109
2455378.49137 15.979 0.0109
2455378.50589 15.974 0.0093
2455378.52005 15.966 0.0093
2455378.53384 15.964 0.0093
2455378.54754 15.980 0.0093
2455378.56168 15.973 0.0093
2455378.57554 15.961 0.0093
2455378.58964 15.954 0.0093
2455378.60387 15.954 0.0093
2455378.61791 15.966 0.0093
2455378.63222 15.955 0.0093
2455378.64638 15.960 0.0093
2455378.66213 15.956 0.0093
2455378.67796 15.963 0.0093
2455378.69238 15.961 0.0093
2455378.70681 15.945 0.0093
2455378.72120 15.975 0.0093
2455378.73410 15.957 0.0093
2455378.74690 15.959 0.0093
2455378.75949 15.976 0.0093
2455378.77216 15.961 0.0093
2455378.78505 15.952 0.0093
2455378.79805 15.951 0.0093
2455378.81065 15.960 0.0093
2455378.82328 15.968 0.0093
2455378.83792 15.960 0.0109
2455378.85056 15.960 0.0109
2455378.86321 15.971 0.0109
2455378.87563 15.991 0.0109
2455379.48947 15.974 0.0109
2455379.50203 15.954 0.0093
2455379.51465 15.974 0.0109
2455379.52740 15.965 0.0109
2455379.54138 15.967 0.0093
2455379.55573 15.957 0.0093
2455379.57002 15.970 0.0109
2455379.58431 15.979 0.0093
2455379.59812 15.961 0.0093
2455379.61211 15.955 0.0093
2455379.62625 15.964 0.0093
2455379.64094 15.955 0.0093
2455379.65585 15.960 0.0093
2455379.67036 15.957 0.0093
2455379.68465 15.973 0.0093
2455379.69907 15.960 0.0093
2455379.71323 15.968 0.0093
2455379.72735 15.955 0.0093
2455379.74132 15.952 0.0093
2455379.75393 15.960 0.0093
2455379.76645 15.963 0.0093
2455379.77899 15.956 0.0093
2455379.79154 15.966 0.0109
2455379.80433 15.965 0.0109
2455379.81689 15.960 0.0109
2455379.82931 15.966 0.0109
2455379.84239 15.964 0.0109
2455379.85502 15.976 0.0109
2455379.87034 15.955 0.0126
2455380.50090 15.973 0.0109
2455380.51344 15.955 0.0093
2455380.52614 15.969 0.0093
2455380.53877 15.968 0.0093
2455380.55259 15.973 0.0093
2455380.56665 15.966 0.0093
2455380.58062 15.961 0.0093
2455380.59450 15.964 0.0093
2455380.60842 15.954 0.0093
2455380.62238 15.956 0.0093
2455380.63641 15.959 0.0093
2455380.65070 15.966 0.0093
2455380.66637 15.964 0.0093
2455380.68133 15.965 0.0093
2455380.69550 15.968 0.0093
2455380.70903 15.980 0.0093
2455380.72191 15.958 0.0093
2455380.73463 15.965 0.0093
2455380.74740 15.967 0.0093
2455380.76015 15.969 0.0093
2455380.77264 15.962 0.0093
2455380.78538 15.970 0.0109
2455380.79800 15.963 0.0109
2455380.81075 15.971 0.0109
2455380.82336 15.979 0.0142
2455380.83590 15.977 0.0126
2455380.84876 15.971 0.0126
2455381.52268 15.953 0.0126
2455381.53566 15.957 0.0109
2455381.54827 15.958 0.0109
2455381.56077 15.950 0.0126
2455381.57323 15.963 0.0109
2455381.58577 15.962 0.0126
2455381.59855 15.970 0.0126
2455381.61337 15.963 0.0126
2455381.64454 15.963 0.0126
2455381.65768 15.964 0.0109
2455381.67274 15.968 0.0109
2455381.68578 15.959 0.0109
2455381.69850 15.958 0.0109
2455381.71105 15.977 0.0109
2455381.72377 15.972 0.0109
2455381.73647 15.967 0.0109
2455381.74919 15.957 0.0126
2455381.76205 15.963 0.0126
2455381.78322 15.973 0.0126
2455381.79611 15.960 0.0109
2455381.80883 15.971 0.0126
2455381.82155 15.956 0.0109
2455381.83423 15.982 0.0126
2455381.84697 15.963 0.0126
2455381.85958 15.952 0.0126
2455382.52445 15.957 0.0109
2455382.53699 15.965 0.0126
2455382.54944 15.977 0.0126
2455382.56203 15.983 0.0126
2455382.58141 15.961 0.0126
2455382.59911 15.973 0.0126
2455382.61144 15.971 0.0109
2455382.62432 15.975 0.0109
2455382.63668 15.964 0.0126
2455382.64936 15.975 0.0109
2455382.66563 15.962 0.0109
2455382.67847 15.970 0.0109
2455382.69114 15.971 0.0093
2455382.70563 15.969 0.0109
2455382.71835 15.971 0.0109
2455382.73097 15.961 0.0109
2455382.74366 15.960 0.0109
2455382.75627 15.973 0.0109
2455382.76877 15.973 0.0126
2455382.78842 15.972 0.0126
2455382.80642 15.980 0.0126
2455382.81948 15.985 0.0126
2455382.83221 15.954 0.0126
2455383.69047 15.964 0.0126
2455383.74866 15.959 0.0109
2455383.77507 15.965 0.0109
2455384.77350 15.961 0.0109
2455384.78597 15.972 0.0126
2455384.79860 15.970 0.0126
2455384.81161 15.972 0.0126
2455384.84298 15.975 0.0126
2455384.85601 15.959 0.0142
2455385.46919 15.951 0.0109
2455385.48296 15.964 0.0093
2455385.49577 15.963 0.0093
2455385.50843 15.959 0.0093
2455385.56477 15.966 0.0093
2455385.71086 15.961 0.0093
2455385.80894 15.968 0.0093
2455385.82150 15.974 0.0093
2455385.83406 15.947 0.0093
2455385.84650 15.971 0.0093
2455385.85925 15.963 0.0093
2455386.46832 15.966 0.0109
2455386.49507 15.964 0.0109
2455386.52397 15.949 0.0093
2455386.57730 15.958 0.0109
2455386.60610 15.960 0.0093
2455386.66133 15.966 0.0109
2455386.69034 15.956 0.0093
2455386.72922 15.964 0.0093
2455386.74194 15.957 0.0093
2455386.75469 15.955 0.0093
2455386.76757 15.966 0.0093
2455386.78021 15.962 0.0093
2455386.79412 15.965 0.0093
2455386.80681 15.971 0.0093
2455386.82323 15.962 0.0093
2455386.83603 15.964 0.0093
2455387.46806 15.969 0.0093
2455387.50247 15.967 0.0093
2455387.53922 15.962 0.0093
2455387.57347 15.967 0.0093
2455387.61146 15.959 0.0093
2455387.64624 15.959 0.0077
2455387.68568 15.963 0.0093
2455387.69859 15.960 0.0093
2455387.71157 15.947 0.0093
2455387.72433 15.952 0.0093
2455387.73700 15.963 0.0093
2455387.74990 15.963 0.0093
2455387.76508 15.963 0.0093
2455387.77784 15.958 0.0093
2455387.79368 15.954 0.0093
2455387.80629 15.965 0.0093
2455387.82122 15.958 0.0093
2455387.83374 15.962 0.0093
2455387.84631 15.970 0.0109
2455388.46627 15.958 0.0126
2455388.47879 15.958 0.0109
2455388.49137 15.970 0.0109
2455388.50385 15.963 0.0109
2455388.51667 15.960 0.0093
2455388.52940 15.959 0.0093
2455388.56377 15.970 0.0093
2455388.60388 15.959 0.0093
2455388.63846 15.959 0.0093
2455388.67619 15.967 0.0093
2455388.71119 15.961 0.0093
2455388.74859 15.958 0.0093
2455388.76286 15.964 0.0093
2455388.77564 15.962 0.0109
2455388.78833 15.960 0.0093
2455388.80612 15.952 0.0109
2455388.81878 15.970 0.0109
2455388.83245 15.949 0.0109
2455388.84498 15.960 0.0109
2455389.46582 15.975 0.0126
2455389.47937 15.960 0.0109
2455389.49206 15.981 0.0109
2455389.50470 15.961 0.0109
2455389.51746 15.974 0.0109
2455389.53019 15.971 0.0109
2455389.54320 15.953 0.0093
2455389.58125 15.970 0.0093
2455389.61554 15.976 0.0093
2455389.65044 15.958 0.0109
2455389.68639 15.959 0.0093
2455389.72078 15.972 0.0109
2455389.75560 15.969 0.0109
2455389.76839 15.970 0.0093
2455389.78113 15.962 0.0109
2455389.79488 15.959 0.0109
2455389.80758 15.976 0.0093
2455389.82167 15.956 0.0093
2455389.83444 15.966 0.0109
2455389.84730 15.971 0.0126
2455390.46652 15.983 0.0126
2455390.52133 15.975 0.0126
2455390.53797 15.979 0.0126
2455390.55069 15.968 0.0109
2455390.56334 15.964 0.0109
2455390.58364 15.978 0.0109
2455390.59649 15.963 0.0109
2455390.64888 15.982 0.0109
2455390.66938 15.969 0.0109
2455390.68207 15.974 0.0109
2455390.69517 15.973 0.0093
2455390.71908 15.976 0.0093
2455390.73220 15.964 0.0093
2455390.74463 15.959 0.0093
2455390.75734 15.963 0.0093
2455390.77004 15.974 0.0093
2455390.78262 15.962 0.0093
2455390.79517 15.961 0.0109
2455390.80775 15.975 0.0109
2455390.82025 15.966 0.0109
2455391.46814 15.984 0.0126
2455391.50032 15.979 0.0109
2455391.51379 15.969 0.0109
2455391.52769 15.968 0.0093
2455391.54023 15.977 0.0126
2455391.55259 15.957 0.0109
2455391.56503 15.966 0.0109
2455391.57763 15.962 0.0093
2455391.61218 15.973 0.0093
2455391.64863 15.968 0.0109
2455391.68689 15.958 0.0093
2455391.72144 15.968 0.0093
2455391.75566 15.956 0.0109
2455391.79213 15.954 0.0109
2455391.80472 15.973 0.0109
2455391.81737 15.949 0.0093
2455391.82984 15.957 0.0093
2455391.84218 15.955 0.0109
2455392.46476 15.976 0.0126
2455392.47747 15.962 0.0109
2455392.48994 15.978 0.0109
2455392.50257 15.972 0.0109
2455392.51532 15.965 0.0109
2455392.52867 15.973 0.0109
2455392.54156 15.979 0.0109
2455392.55533 15.971 0.0093
2455392.59010 15.964 0.0093
2455392.62498 15.963 0.0093
2455392.66176 15.970 0.0093
2455392.70022 15.969 0.0093
2455392.73508 15.966 0.0093
2455392.76971 15.962 0.0109
2455392.78222 15.957 0.0093
2455392.79481 15.967 0.0093
2455392.80738 15.969 0.0093
2455392.81982 15.959 0.0093
2455392.83230 15.975 0.0126
2455393.62276 15.973 0.0109
2455393.63518 15.979 0.0109
2455393.64938 15.977 0.0109
2455393.66222 15.959 0.0126
2455393.67491 15.969 0.0109
2455393.68785 15.971 0.0109
2455393.70058 15.957 0.0109
2455393.71310 15.967 0.0126
2455393.72578 15.969 0.0109
2455393.74085 15.978 0.0126
2455393.75843 15.957 0.0126
2455393.77128 15.981 0.0126
2455393.78406 15.972 0.0109
2455393.79656 15.964 0.0109
2455393.80916 15.970 0.0109
2455393.82179 15.967 0.0126
2455393.83440 15.967 0.0126
2455395.80511 15.963 0.0109
2455395.81500 15.979 0.0109
2455395.82738 15.971 0.0126
2455396.52212 15.967 0.0126
2455396.53467 15.988 0.0109
2455396.56933 15.973 0.0126
2455396.59641 15.976 0.0109
2455396.60986 15.973 0.0093
2455396.62308 15.972 0.0109
2455396.65952 15.978 0.0093
2455396.67216 15.963 0.0093
2455396.70674 15.954 0.0093
2455396.71919 15.966 0.0093
2455396.75400 15.956 0.0093
2455396.76656 15.982 0.0093
2455396.77933 15.971 0.0109
2455396.79199 15.967 0.0109
2455396.80472 15.974 0.0109
2455397.58449 15.957 0.0126
2455397.60125 15.964 0.0109
2455397.61466 15.955 0.0109
2455397.63435 15.963 0.0126
2455397.64729 15.975 0.0126
2455397.66000 15.971 0.0109
2455397.67255 15.965 0.0109
2455397.68511 15.969 0.0109
2455397.69777 15.967 0.0109
2455397.71027 15.961 0.0126
2455402.51447 15.964 0.0210
2455402.60495 15.941 0.0210
2455402.64917 15.963 0.0142
2455402.67903 15.976 0.0142
2455403.46549 15.971 0.0126
2455403.47785 15.967 0.0093
2455403.49047 15.953 0.0093
2455403.50297 15.960 0.0093
2455403.51542 15.960 0.0093
2455403.52763 15.958 0.0093
2455403.54021 15.964 0.0093
2455403.55257 15.972 0.0093
2455403.56514 15.965 0.0093
2455403.57810 15.974 0.0093
2455403.59135 15.970 0.0109
2455403.60494 15.963 0.0093
2455403.61938 15.965 0.0093
2455403.63217 15.967 0.0093
2455403.64497 15.962 0.0093
2455403.65797 15.965 0.0093
2455403.67045 15.976 0.0093
2455403.68304 15.962 0.0093
2455403.69579 15.968 0.0093
2455403.70973 15.969 0.0093
2455403.72402 15.965 0.0093
2455403.73660 15.966 0.0109
2455403.74920 15.982 0.0109
2455403.76182 15.985 0.0126
2455403.77454 15.960 0.0126
2455403.78705 15.963 0.0126
2455404.46575 15.965 0.0126
2455404.47830 15.967 0.0093
2455404.49096 15.971 0.0093
2455404.50363 15.968 0.0093
2455404.51616 15.966 0.0093
2455404.52878 15.967 0.0093
2455404.54144 15.961 0.0109
2455404.55396 15.970 0.0109
2455404.56649 15.963 0.0109
2455404.57927 15.974 0.0109
2455404.59236 15.967 0.0109
2455404.60628 15.975 0.0109
2455404.61981 15.956 0.0093
2455404.63497 15.960 0.0093
2455404.64843 15.962 0.0093
2455404.66184 15.946 0.0093
2455404.67455 15.960 0.0093
2455404.68831 15.955 0.0109
2455404.70076 15.951 0.0109
2455404.71341 15.958 0.0109
2455404.72612 15.956 0.0109
2455404.74028 15.960 0.0109
2455404.75291 15.968 0.0109
2455404.76828 15.967 0.0109
2455404.78403 15.961 0.0109
2455405.61210 15.962 0.0126
2455405.62634 15.960 0.0109
2455405.63883 15.968 0.0109
2455405.65139 15.963 0.0109
2455405.66590 15.963 0.0109
2455405.67862 15.950 0.0109
2455405.69128 15.958 0.0109
2455405.70397 15.961 0.0109
2455405.71644 15.959 0.0109
2455405.72905 15.978 0.0109
2455405.74144 15.967 0.0109
2455405.75402 15.964 0.0109
2455405.76656 15.976 0.0109
2455405.77907 15.976 0.0109
2455405.79156 15.965 0.0109
2455407.46602 15.982 0.0142
2455407.48083 15.970 0.0109
2455407.49326 15.971 0.0109
2455407.50582 15.969 0.0109
2455407.51872 15.979 0.0109
2455407.53124 15.965 0.0109
2455407.54388 15.977 0.0109
2455407.55693 15.966 0.0109
2455407.56957 15.979 0.0109
2455407.58248 15.975 0.0109
2455407.59606 15.975 0.0109
2455407.61020 15.969 0.0109
2455407.62285 15.973 0.0126
2455407.63564 15.964 0.0126
2455407.64843 15.965 0.0109
2455407.66119 15.971 0.0109
2455407.67369 15.977 0.0109
2455407.68743 15.962 0.0109
2455407.70010 15.974 0.0109
2455407.71288 15.961 0.0109
2455407.72553 15.977 0.0109
2455407.73817 15.961 0.0109
2455407.75083 15.962 0.0109
2455407.76346 15.969 0.0109
2455407.77601 15.969 0.0109
2455408.49857 15.975 0.0109
2455408.51122 15.962 0.0126
2455408.52884 15.967 0.0109
2455408.54129 15.961 0.0109
2455408.55383 15.978 0.0126
2455408.57619 15.961 0.0109
2455408.58932 15.976 0.0109
2455408.60323 15.969 0.0109
2455408.61646 15.980 0.0109
2455408.62917 15.964 0.0109
2455408.64161 15.966 0.0109
2455408.65424 15.979 0.0109
2455408.66777 15.981 0.0109
2455408.68035 15.975 0.0109
2455408.69295 15.966 0.0109
2455408.70566 15.974 0.0109
2455408.71825 15.971 0.0109
2455408.73087 15.976 0.0109
2455408.74337 15.968 0.0109
2455408.75593 15.978 0.0109
2455408.76856 15.990 0.0109
2455408.78096 15.975 0.0126
2455409.46601 15.973 0.0142
2455409.47877 15.961 0.0109
2455409.49116 15.972 0.0093
2455409.50380 15.976 0.0093
2455409.52001 15.986 0.0093
2455409.55499 15.966 0.0093
2455409.59054 15.975 0.0093
2455409.62591 15.966 0.0093
2455409.66178 15.972 0.0093
2455409.69699 15.963 0.0093
2455409.73289 15.968 0.0109
2455409.74548 15.969 0.0093
2455409.75815 15.991 0.0109
2455409.77068 15.973 0.0109
2455409.78323 15.967 0.0109
2455410.46692 15.968 0.0126
2455410.48301 15.962 0.0109
2455410.49558 15.969 0.0093
2455410.50853 15.981 0.0093
2455410.52112 15.980 0.0093
2455410.55726 15.977 0.0093
2455410.59307 15.965 0.0093
2455410.62945 15.974 0.0093
2455410.66516 15.979 0.0093
2455410.70052 15.958 0.0093
2455410.73659 15.974 0.0093
2455410.74920 15.970 0.0109
2455410.76241 15.973 0.0109
2455410.77505 15.966 0.0109
2455411.47217 15.977 0.0093
2455411.48474 15.973 0.0093
2455411.49758 15.970 0.0093
2455411.51010 15.976 0.0093
2455411.52266 15.970 0.0093
2455411.55792 15.971 0.0093
2455411.59304 15.972 0.0093
2455411.62951 15.973 0.0093
2455411.66571 15.965 0.0093
2455411.70127 15.963 0.0093
2455411.73738 15.968 0.0093
2455411.75010 15.972 0.0093
2455411.76280 15.975 0.0093
2455411.77516 15.991 0.0093
2455412.50864 15.975 0.0109
2455412.52122 15.965 0.0109
2455412.53543 15.978 0.0109
2455412.54811 15.966 0.0109
2455412.56113 15.966 0.0109
2455412.57464 15.968 0.0109
2455412.58829 15.979 0.0109
2455412.60118 15.970 0.0109
2455412.61404 15.974 0.0109
2455412.62669 15.965 0.0093
2455412.63940 15.982 0.0109
2455412.65187 15.990 0.0109
2455412.66699 15.976 0.0126
2455412.68261 15.972 0.0109
2455412.69627 15.958 0.0109
2455412.73079 15.974 0.0109
2455412.75681 15.960 0.0109
2455413.47506 15.973 0.0109
2455413.48815 15.972 0.0109
2455413.50238 15.965 0.0093
2455413.51502 15.979 0.0093
2455413.55041 15.971 0.0093
2455413.58637 15.977 0.0093
2455413.62187 15.968 0.0093
2455413.65743 15.965 0.0093
2455413.69423 15.973 0.0093
2455413.72936 15.978 0.0093
2455413.74186 15.973 0.0093
2455413.75459 15.972 0.0109
2455413.76711 15.967 0.0109
2455414.47015 15.972 0.0109
2455414.48283 15.976 0.0093
2455414.49532 15.967 0.0093
2455414.50789 15.961 0.0093
2455414.52060 15.971 0.0093
2455414.55656 15.973 0.0093
2455414.59313 15.975 0.0093
2455414.62928 15.969 0.0093
2455414.66602 15.967 0.0093
2455414.70304 15.973 0.0093
2455414.74116 15.966 0.0093
2455414.75369 15.966 0.0077
2455414.76657 15.965 0.0077
2455416.59946 15.970 0.0109
2455416.61235 15.966 0.0109
2455416.62765 15.966 0.0109
2455416.64541 15.972 0.0109
2455416.66906 15.972 0.0109
2455416.68279 15.968 0.0093
2455416.70819 15.965 0.0109
2455418.53136 15.966 0.0093
2455418.54489 15.974 0.0077
2455418.56398 15.967 0.0077
2455418.57786 15.970 0.0093
2455418.59497 15.976 0.0093
2455418.60824 15.965 0.0077
2455418.62804 15.965 0.0093
2455418.64511 15.980 0.0077
2455418.66327 15.974 0.0093
2455418.67959 15.969 0.0093
2455418.69451 15.954 0.0093
2455418.70988 15.968 0.0093
2455421.48681 15.962 0.0109
2455421.50303 15.977 0.0109
2455421.51680 15.976 0.0109
2455421.53090 15.965 0.0109
2455421.54568 15.969 0.0093
2455421.56275 15.978 0.0093
2455421.57612 15.963 0.0093
2455421.59050 15.970 0.0093
2455421.60749 15.970 0.0093
2455421.62216 15.966 0.0093
2455421.63668 15.982 0.0093
2455421.65045 15.984 0.0109
2455421.66499 15.970 0.0093
2455421.67897 15.986 0.0109
2455421.69287 15.981 0.0109
2455421.71076 15.988 0.0093
2455421.72339 15.980 0.0093
2455422.48708 15.964 0.0109
2455422.49990 15.973 0.0109
2455422.51269 15.974 0.0093
2455422.52783 15.962 0.0093
2455422.54402 15.976 0.0093
2455422.55876 15.975 0.0093
2455422.62632 15.962 0.0093
2455422.66789 15.964 0.0093
2455422.71276 15.982 0.0093
2455422.75410 15.970 0.0109
2455423.48168 15.975 0.0093
2455423.49666 15.965 0.0093
2455423.51040 15.974 0.0093
2455423.52357 15.971 0.0093
2455423.53899 15.971 0.0093
2455423.58197 15.961 0.0093
2455423.62832 15.976 0.0093
2455423.67268 15.972 0.0093
2455423.68987 15.969 0.0109
2455425.49061 15.972 0.0093
2455425.50408 15.982 0.0109
2455425.51875 15.969 0.0093
2455425.53177 15.968 0.0093
2455425.54541 15.967 0.0093
2455426.48542 15.977 0.0126
2455426.49904 15.964 0.0142
2455426.51207 15.972 0.0126
2455426.52486 15.962 0.0126
2455426.53810 15.975 0.0126
2455426.59107 15.955 0.0126
2455426.63307 15.976 0.0142
2455426.73157 15.961 0.0159
2455430.47210 15.978 0.0142
2455430.48496 15.972 0.0109
2455430.49763 15.961 0.0109
2455430.51088 15.977 0.0109
2455430.52484 15.983 0.0109
2455430.54408 15.964 0.0109
2455430.55697 15.975 0.0109
2455430.56965 15.985 0.0109
2455430.58237 15.978 0.0109
2455430.59501 15.971 0.0109
2455430.60883 15.969 0.0109
2455430.62133 15.972 0.0109
2455430.63403 15.975 0.0109
2455430.64683 15.962 0.0109
2455430.66250 15.984 0.0126
2455431.47302 15.983 0.0126
2455431.48600 15.972 0.0109
2455431.49869 15.972 0.0109
2455431.51178 15.971 0.0093
2455431.52546 15.978 0.0093
2455431.53936 15.956 0.0093
2455431.55204 15.970 0.0093
2455431.56476 15.973 0.0109
2455431.57737 15.962 0.0093
2455431.58981 15.975 0.0093
2455431.60628 15.974 0.0109
2455431.61873 15.985 0.0109
2455431.63126 15.968 0.0109
2455431.64387 15.974 0.0109
2455431.65642 15.982 0.0109
2455431.67043 15.981 0.0126
2455431.68481 15.970 0.0126
2455432.52274 15.962 0.0126
2455432.62184 15.966 0.0109
2455432.63582 15.991 0.0126
2455432.64842 15.978 0.0126
2455432.66473 15.980 0.0126
2455433.53109 15.972 0.0126
2455433.62678 15.981 0.0109
2455433.63947 15.989 0.0126
2455433.65909 15.967 0.0126
2455433.67232 15.962 0.0109
2455433.68476 15.974 0.0109
2455434.48480 15.963 0.0109
2455434.50237 15.982 0.0109
2455434.51614 15.963 0.0109
2455434.52989 15.969 0.0109
2455434.54825 15.964 0.0109
2455434.56099 15.968 0.0109
2455434.57422 15.971 0.0109
2455434.58664 15.965 0.0109
2455434.59930 15.962 0.0109
2455434.61660 15.971 0.0093
2455434.63387 15.954 0.0109
2455434.64643 15.952 0.0093
2455434.66136 15.962 0.0109
2455434.67629 15.968 0.0109
2455434.68880 15.964 0.0109
2455434.70143 15.978 0.0109
2455435.47527 15.984 0.0109
2455435.48817 15.965 0.0109
2455435.50087 15.973 0.0109
2455435.51421 15.964 0.0109
2455435.53112 15.966 0.0109
2455435.54367 15.965 0.0109
2455435.56033 15.973 0.0109
2455435.59781 15.959 0.0093
2455435.61358 15.952 0.0093
2455435.63119 15.963 0.0109
2455435.65136 15.966 0.0093
2455435.66706 15.957 0.0093
2455435.67945 15.970 0.0093
2455435.69201 15.965 0.0093
2455435.70600 15.963 0.0093
2455436.47315 15.954 0.0126
2455436.48593 15.967 0.0109
2455436.49933 15.969 0.0109
2455436.54022 15.962 0.0109
2455436.58479 15.967 0.0109
2455436.64328 15.969 0.0093
2455436.65733 15.969 0.0109
2455436.69907 15.980 0.0109
2455437.48194 15.971 0.0093
2455437.49525 15.968 0.0093
2455437.54035 15.974 0.0093
2455437.57623 15.977 0.0093
2455437.61934 15.959 0.0093
2455437.67137 15.966 0.0093
2455438.49451 15.969 0.0109
2455438.50817 15.984 0.0109
2455438.52124 15.957 0.0109
2455438.53396 15.967 0.0109
2455438.57050 15.961 0.0109
2455438.58654 15.963 0.0109
2455438.63541 15.962 0.0093
2455438.64828 15.959 0.0093
2455438.66097 15.957 0.0093
2455438.67341 15.972 0.0093
2455438.68601 15.969 0.0093
2455438.69859 15.973 0.0093
2455439.48447 15.962 0.0126
2455439.51802 15.980 0.0109
2455439.53538 15.973 0.0109
2455439.55190 15.974 0.0109
2455439.56435 15.977 0.0109
2455439.57681 15.969 0.0109
2455439.58927 15.966 0.0109
2455439.60182 15.966 0.0109
2455439.61459 15.980 0.0109
2455439.62729 15.989 0.0109
2455439.63989 15.972 0.0109
2455439.65259 15.973 0.0109
2455439.67308 15.958 0.0126
2455439.68565 15.953 0.0109
2455443.49294 15.963 0.0109
2455443.50707 15.973 0.0109
2455443.51958 15.965 0.0109
2455443.53244 15.973 0.0109
2455443.54500 15.982 0.0109
2455443.56570 15.970 0.0109
2455443.57827 15.966 0.0109
2455443.59104 15.975 0.0109
2455443.60354 15.983 0.0109
2455443.61602 15.965 0.0109
2455443.62875 15.964 0.0093
2455443.64606 15.961 0.0109
2455443.65848 15.954 0.0093
2455443.67242 15.970 0.0093
2455443.68499 15.976 0.0093
2455444.47967 15.961 0.0126
2455444.50057 15.967 0.0109
2455444.51604 15.953 0.0109
2455444.53035 15.967 0.0109
2455444.55207 15.967 0.0093
2455444.56469 15.966 0.0109
2455444.58697 15.951 0.0093
2455444.60373 15.962 0.0109
2455444.61634 15.963 0.0109
2455444.62902 15.968 0.0109
2455444.64183 15.966 0.0093
2455444.65436 15.958 0.0093
2455444.66709 15.965 0.0109
2455445.47528 15.971 0.0109
2455445.49492 15.966 0.0093
2455445.53287 15.974 0.0093
2455445.57315 15.966 0.0093
2455445.62417 15.965 0.0093
2455445.63684 15.963 0.0093
2455445.64927 15.957 0.0093
2455445.66349 15.969 0.0109
2455445.67589 15.951 0.0093
2455446.47971 15.955 0.0109
2455446.49791 15.964 0.0109
2455446.51133 15.965 0.0093
2455446.53082 15.955 0.0093
2455446.54337 15.973 0.0093
2455446.55714 15.972 0.0093
2455446.57130 15.958 0.0093
2455446.58445 15.959 0.0093
2455446.59700 15.955 0.0093
2455446.61000 15.961 0.0093
2455446.62248 15.971 0.0093
2455446.63610 15.972 0.0093
2455446.64984 15.974 0.0093
2455446.66245 15.969 0.0093
2455447.47000 15.960 0.0142
2455447.48344 15.966 0.0093
2455447.49830 15.955 0.0093
2455447.51451 15.964 0.0093
2455447.52694 15.959 0.0093
2455447.54101 15.966 0.0093
2455447.55366 15.971 0.0109
2455447.56614 15.954 0.0093
2455447.60496 15.959 0.0093
2455447.61896 15.970 0.0093
2455447.63156 15.971 0.0093
2455448.47221 15.967 0.0142
2455448.48558 15.969 0.0093
2455448.50421 15.960 0.0093
2455448.51701 15.953 0.0093
2455448.52970 15.946 0.0093
2455448.54292 15.977 0.0109
2455448.55768 15.955 0.0109
2455448.57115 15.944 0.0109
2455448.61288 15.942 0.0093
2455448.65881 15.963 0.0109
2455449.47338 15.955 0.0142
2455449.48653 15.960 0.0109
2455449.49899 15.951 0.0109
2455449.51177 15.955 0.0109
2455449.52724 15.956 0.0109
2455449.54274 15.971 0.0109
2455449.55530 15.959 0.0093
2455449.57874 15.947 0.0093
2455449.61316 15.955 0.0109
2455449.62635 15.952 0.0109
2455450.48920 15.962 0.0093
2455450.50192 15.984 0.0109
2455450.51450 15.965 0.0109
2455450.52692 15.957 0.0109
2455450.53952 15.967 0.0109
2455450.55203 15.973 0.0109
2455450.56497 15.965 0.0109
2455450.57875 15.954 0.0093
2455450.60070 15.965 0.0109
2455450.61326 15.972 0.0109
2455450.62775 15.970 0.0109
2455450.64059 15.959 0.0109
2455450.65326 15.960 0.0126
2455451.48816 15.954 0.0126
2455451.50068 15.985 0.0109
2455451.51442 15.979 0.0109
2455451.52685 15.958 0.0109
2455451.62828 15.967 0.0093
2455451.64341 15.951 0.0093
2455451.65669 15.983 0.0093
2455453.52766 15.967 0.0109
2455453.61984 15.964 0.0093
2455457.51355 15.963 0.0093
2455457.57487 15.968 0.0093
2455457.62478 15.961 0.0093
2455458.50219 15.962 0.0109
2455458.55891 15.966 0.0109
2455459.47678 15.962 0.0126
2455459.52414 15.960 0.0109
2455459.57596 15.959 0.0109
2455459.61655 15.970 0.0093
2455460.51280 15.970 0.0109
2455460.56229 15.969 0.0126
2455460.61729 15.943 0.0142
2455461.52329 15.982 0.0126
2455461.56489 15.968 0.0126
2455461.60654 15.987 0.0109
2455462.50904 15.969 0.0109
2455462.59261 15.976 0.0109
2455463.48624 15.964 0.0093
2455463.52848 15.965 0.0093
2455463.63075 15.961 0.0109
2455464.47854 15.978 0.0142
2455464.52035 15.964 0.0109
2455464.59851 15.979 0.0126
2455465.55746 15.968 0.0126
2455467.57580 15.982 0.0109
2455469.53909 15.947 0.0093
2455470.55583 15.964 0.0093
2455471.56216 15.965 0.0093
2455472.51654 15.952 0.0109
2455472.59855 15.968 0.0109
2455473.56177 15.974 0.0109
2455476.55020 15.955 0.0126
2455478.53156 15.964 0.0109
2455480.54388 15.965 0.0109
2455481.51414 15.971 0.0126
2455485.55839 15.986 0.0109
2455486.54636 15.963 0.0126
2455487.52914 15.978 0.0109
2455488.51640 15.976 0.0109
2455489.50274 15.973 0.0109
2455490.50290 15.974 0.0126
2455491.49760 15.966 0.0142
2455494.50600 15.952 0.0126
2455495.51988 15.979 0.0109
2455497.52236 15.979 0.0109
2455499.52246 15.970 0.0126
2455595.87639 15.966 0.0109
2455596.86584 15.955 0.0109
2455597.86536 15.957 0.0109
2455598.86064 15.951 0.0093
2455599.87411 15.939 0.0093
2455600.86694 15.954 0.0093
2455600.89028 15.938 0.0126
2455601.88882 15.953 0.0159
2455602.86134 15.946 0.0109
2455604.86956 15.948 0.0109
2455605.86763 15.946 0.0093
2455606.86539 15.955 0.0093
2455607.86969 15.944 0.0093
2455608.86460 15.934 0.0093
2455610.88984 15.948 0.0109
2455612.86424 15.947 0.0109
2455614.84967 15.944 0.0109
2455615.85797 15.947 0.0093
2455616.85014 15.954 0.0109
2455620.83884 15.948 0.0093
2455621.84155 15.940 0.0093
2455622.87615 15.952 0.0093
2455624.83456 15.945 0.0093
2455625.81376 15.942 0.0093
2455626.80782 15.934 0.0159
2455627.83799 15.926 0.0093
2455628.84873 15.923 0.0093
2455629.81691 15.922 0.0093
2455630.79431 15.921 0.0093
2455631.81898 15.929 0.0142
2455632.82936 15.924 0.0093
2455633.78661 15.910 0.0093
2455634.84146 15.909 0.0093
2455635.84930 15.931 0.0109
2455637.80797 15.903 0.0142
2455638.78882 15.919 0.0109
2455639.76872 15.894 0.0093
2455639.84449 15.900 0.0093
2455640.77472 15.909 0.0109
2455640.81291 15.923 0.0093
2455640.85113 15.906 0.0093
2455640.90088 15.907 0.0093
2455641.76453 15.918 0.0093
2455641.80758 15.901 0.0093
2455641.88934 15.904 0.0093
2455642.76801 15.897 0.0093
2455642.82886 15.896 0.0093
2455642.88871 15.905 0.0093
2455643.74757 15.898 0.0093
2455643.78275 15.900 0.0093
2455643.82072 15.906 0.0093
2455643.88101 15.903 0.0093
2455644.74833 15.886 0.0109
2455644.79023 15.892 0.0093
2455644.85738 15.880 0.0093
2455644.90601 15.899 0.0109
2455647.79877 15.888 0.0109
2455647.86988 15.862 0.0109
2455647.88586 15.893 0.0109
2455647.90428 15.873 0.0109
2455648.73446 15.883 0.0109
2455648.77316 15.887 0.0093
2455648.83849 15.872 0.0077
2455648.88107 15.860 0.0077
2455649.74342 15.859 0.0093
2455649.77852 15.872 0.0093
2455649.84437 15.860 0.0077
2455649.88497 15.869 0.0077
2455650.73282 15.863 0.0093
2455650.77064 15.866 0.0077
2455650.83295 15.871 0.0077
2455650.87729 15.873 0.0077
2455651.75255 15.857 0.0093
2455651.79286 15.872 0.0093
2455651.86484 15.861 0.0093
2455651.91142 15.846 0.0077
2455652.79312 15.847 0.0077
2455652.83552 15.856 0.0077
2455653.75747 15.848 0.0077
2455653.87685 15.850 0.0077
2455653.88996 15.846 0.0077
2455654.75735 15.850 0.0093
2455654.81259 15.851 0.0093
2455654.85249 15.856 0.0077
2455654.89564 15.849 0.0077
2455655.75403 15.835 0.0093
2455655.79231 15.842 0.0093
2455655.83034 15.843 0.0077
2455655.87682 15.840 0.0077
2455656.76803 15.841 0.0077
2455656.81381 15.835 0.0077
2455656.85376 15.827 0.0077
2455657.76351 15.812 0.0077
2455657.80242 15.833 0.0077
2455657.84320 15.833 0.0077
2455657.88936 15.821 0.0077
2455658.79853 15.822 0.0093
2455658.85530 15.813 0.0077
2455658.89583 15.829 0.0093
2455659.71196 15.811 0.0093
2455659.74999 15.819 0.0077
2455659.78819 15.821 0.0077
2455659.82815 15.817 0.0077
2455659.87346 15.810 0.0093
2455659.91856 15.811 0.0077
2455660.75873 15.806 0.0077
2455660.79921 15.804 0.0077
2455660.85558 15.802 0.0093
2455660.91390 15.812 0.0093
2455662.75005 15.796 0.0093
2455662.79030 15.791 0.0093
2455662.85042 15.792 0.0077
2455662.89154 15.785 0.0077
2455663.74468 15.781 0.0077
2455664.75377 15.785 0.0109
2455664.79676 15.787 0.0093
2455664.85648 15.780 0.0093
2455664.90035 15.776 0.0077
2455665.71761 15.753 0.0093
2455665.76297 15.773 0.0077
2455665.83330 15.772 0.0077
2455665.87944 15.782 0.0077
2455665.92038 15.757 0.0077
2455667.71634 15.748 0.0077
2455667.72919 15.758 0.0077
2455667.75563 15.747 0.0077
2455667.76893 15.755 0.0077
2455667.78354 15.749 0.0077
2455667.80753 15.754 0.0077
2455667.82139 15.755 0.0077
2455667.83531 15.757 0.0077
2455667.84974 15.758 0.0077
2455667.87409 15.743 0.0077
2455667.88982 15.744 0.0077
2455667.90322 15.750 0.0077
2455667.91804 15.752 0.0077
2455667.93259 15.750 0.0093
2455668.71887 15.734 0.0093
2455668.73407 15.754 0.0093
2455668.75936 15.745 0.0093
2455668.77602 15.750 0.0093
2455668.81112 15.740 0.0077
2455668.82611 15.760 0.0093
2455668.84252 15.742 0.0077
2455668.86957 15.746 0.0093
2455668.88396 15.734 0.0077
2455668.89748 15.734 0.0093
2455668.91036 15.738 0.0093
2455668.92308 15.739 0.0093
2455669.73490 15.730 0.0093
2455669.75143 15.738 0.0077
2455669.77213 15.733 0.0077
2455669.78606 15.732 0.0077
2455669.79847 15.735 0.0077
2455669.81146 15.745 0.0077
2455669.83459 15.739 0.0077
2455669.84875 15.732 0.0077
2455669.87314 15.738 0.0077
2455669.88691 15.740 0.0077
2455669.90017 15.727 0.0077
2455669.91536 15.734 0.0093
2455670.72007 15.712 0.0093
2455670.73413 15.725 0.0093
2455670.74725 15.720 0.0077
2455670.75984 15.728 0.0077
2455670.77310 15.729 0.0077
2455670.79881 15.727 0.0093
2455670.82373 15.731 0.0093
2455670.83684 15.736 0.0093
2455670.85164 15.730 0.0077
2455670.86462 15.730 0.0077
2455670.87926 15.726 0.0077
2455670.89305 15.719 0.0077
2455670.90599 15.732 0.0093
2455670.91924 15.734 0.0093
2455671.72860 15.707 0.0093
2455671.74201 15.713 0.0077
2455671.75479 15.710 0.0077
2455671.76906 15.720 0.0093
2455675.70581 15.684 0.0077
2455675.71841 15.688 0.0077
2455675.73115 15.697 0.0077
2455675.74430 15.674 0.0077
2455675.75684 15.696 0.0077
2455675.76951 15.685 0.0077
2455675.78214 15.686 0.0077
2455675.79532 15.679 0.0077
2455675.80887 15.703 0.0077
2455675.82300 15.690 0.0077
2455675.85305 15.694 0.0077
2455675.86821 15.678 0.0077
2455675.89243 15.688 0.0077
2455675.90568 15.678 0.0077
2455675.90846 15.686 0.0077
2455675.92117 15.682 0.0077
2455676.67033 15.705 0.0076
2455676.68309 15.698 0.0075
2455676.69611 15.686 0.0075
2455676.70886 15.684 0.0075
2455676.72210 15.682 0.0075
2455676.73528 15.691 0.0075
2455676.74799 15.685 0.0075
2455676.76151 15.666 0.0074
2455676.77415 15.683 0.0075
2455676.78760 15.677 0.0077
2455676.80092 15.677 0.0077
2455676.81918 15.678 0.0077
2455676.85216 15.678 0.0077
2455676.86109 15.669 0.0077
2455676.87505 15.677 0.0077
2455676.89824 15.668 0.0077
2455676.91120 15.672 0.0077
2455676.92447 15.674 0.0077
2455677.69940 15.654 0.0077
2455677.71601 15.657 0.0077
2455677.72915 15.672 0.0077
2455677.74504 15.667 0.0077
2455677.75812 15.673 0.0077
2455677.77384 15.672 0.0077
2455677.78647 15.667 0.0077
2455677.80042 15.676 0.0077
2455677.82423 15.671 0.0077
2455677.83661 15.668 0.0077
2455677.86126 15.678 0.0077
2455677.87622 15.662 0.0077
2455677.88899 15.662 0.0077
2455677.90325 15.665 0.0077
2455677.91609 15.663 0.0077
2455679.66761 15.650 0.0077
2455679.68014 15.655 0.0077
2455679.69412 15.650 0.0077
2455679.70823 15.655 0.0077
2455679.72222 15.661 0.0077
2455679.73603 15.649 0.0077
2455679.74968 15.652 0.0077
2455679.77282 15.665 0.0077
2455679.78796 15.676 0.0077
2455679.80125 15.670 0.0077
2455679.81533 15.675 0.0077
2455679.83902 15.668 0.0077
2455679.85280 15.652 0.0077
2455679.86720 15.648 0.0077
2455679.88038 15.661 0.0077
2455679.89312 15.640 0.0077
2455679.90564 15.647 0.0077
2455679.91859 15.650 0.0077
2455680.65520 15.646 0.0093
2455680.66824 15.652 0.0093
2455680.68107 15.653 0.0093
2455680.69423 15.639 0.0093
2455680.70678 15.648 0.0077
2455680.72005 15.657 0.0077
2455680.73295 15.651 0.0077
2455680.74610 15.648 0.0077
2455680.76872 15.658 0.0077
2455680.78245 15.651 0.0077
2455680.79539 15.642 0.0077
2455680.82192 15.647 0.0077
2455680.83533 15.658 0.0077
2455680.84919 15.635 0.0077
2455680.86491 15.651 0.0077
2455680.87844 15.644 0.0077
2455680.89244 15.641 0.0077
2455680.90571 15.644 0.0077
2455680.91952 15.644 0.0077
2455681.65912 15.646 0.0077
2455681.67203 15.631 0.0077
2455681.68469 15.632 0.0077
2455681.69740 15.640 0.0077
2455681.71025 15.637 0.0077
2455681.72284 15.647 0.0077
2455681.73619 15.629 0.0077
2455681.74912 15.630 0.0077
2455681.76220 15.642 0.0077
2455681.78715 15.642 0.0077
2455681.80042 15.640 0.0077
2455681.82523 15.645 0.0077
2455681.84051 15.639 0.0077
2455681.85548 15.644 0.0077
2455681.86992 15.638 0.0093
2455681.88324 15.630 0.0077
2455681.89717 15.622 0.0077
2455681.90985 15.633 0.0077
2455681.92311 15.633 0.0077
2455682.65938 15.623 0.0077
2455682.67189 15.623 0.0077
2455682.68536 15.621 0.0077
2455682.69977 15.632 0.0077
2455682.71366 15.630 0.0077
2455682.72733 15.625 0.0077
2455682.74749 15.626 0.0077
2455682.76132 15.634 0.0077
2455682.77593 15.628 0.0077
2455682.79002 15.624 0.0077
2455682.81312 15.628 0.0077
2455682.82802 15.621 0.0077
2455682.85432 15.624 0.0077
2455682.86451 15.627 0.0077
2455682.87954 15.618 0.0077
2455682.89332 15.625 0.0077
2455682.90690 15.644 0.0093
2455682.91974 15.611 0.0077
2455682.93231 15.622 0.0077
2455683.65683 15.621 0.0077
2455683.68021 15.625 0.0077
2455683.69447 15.624 0.0077
2455683.70779 15.631 0.0077
2455683.73097 15.635 0.0077
2455683.76516 15.633 0.0077
2455683.78758 15.628 0.0077
2455683.80080 15.628 0.0077
2455683.81365 15.631 0.0077
2455683.82765 15.626 0.0077
2455683.85859 15.626 0.0077
2455683.87350 15.614 0.0077
2455683.88741 15.626 0.0077
2455683.90078 15.629 0.0077
2455683.91528 15.625 0.0077
2455683.92903 15.625 0.0077
2455684.65099 15.614 0.0077
2455684.67659 15.627 0.0077
2455684.69060 15.632 0.0077
2455684.70399 15.633 0.0077
2455684.72696 15.626 0.0077
2455684.74084 15.623 0.0077
2455684.76313 15.643 0.0077
2455684.77784 15.621 0.0077
2455684.79087 15.623 0.0077
2455684.81558 15.613 0.0077
2455684.82994 15.621 0.0077
2455684.86143 15.615 0.0077
2455684.87497 15.620 0.0077
2455684.88849 15.619 0.0077
2455684.90197 15.617 0.0077
2455684.91521 15.623 0.0077
2455684.92869 15.615 0.0077
2455685.65044 15.616 0.0077
2455685.73865 15.619 0.0077
2455685.76067 15.623 0.0077
2455685.77425 15.609 0.0077
2455685.78723 15.612 0.0077
2455685.80021 15.620 0.0077
2455685.81346 15.619 0.0077
2455685.83898 15.620 0.0077
2455685.85248 15.609 0.0077
2455685.86720 15.611 0.0077
2455685.88301 15.611 0.0077
2455685.89652 15.623 0.0077
2455685.91047 15.618 0.0077
2455685.92408 15.617 0.0077
2455686.64846 15.605 0.0077
2455686.66327 15.613 0.0077
2455686.68688 15.619 0.0077
2455686.71093 15.625 0.0077
2455686.72381 15.626 0.0077
2455686.73666 15.624 0.0077
2455686.75579 15.612 0.0077
2455686.77993 15.621 0.0077
2455686.79402 15.602 0.0072
2455686.80715 15.604 0.0072
2455686.82838 15.609 0.0077
2455686.84116 15.617 0.0077
2455686.85648 15.625 0.0077
2455686.87001 15.613 0.0077
2455686.88327 15.612 0.0077
2455686.89598 15.605 0.0077
2455686.90944 15.619 0.0077
2455686.92304 15.614 0.0077
2455686.93569 15.622 0.0093
2455687.65179 15.617 0.0093
2455687.66530 15.620 0.0093
2455687.68078 15.609 0.0093
2455687.69509 15.618 0.0077
2455687.71009 15.621 0.0077
2455687.72455 15.615 0.0077
2455687.74796 15.631 0.0077
2455687.76043 15.614 0.0077
2455687.77468 15.618 0.0077
2455687.78992 15.608 0.0077
2455687.81296 15.610 0.0077
2455687.82741 15.600 0.0077
2455687.84191 15.622 0.0073
2455688.81286 15.619 0.0077
2455688.84146 15.614 0.0077
2455688.86517 15.618 0.0077
2455688.87854 15.612 0.0077
2455688.90948 15.609 0.0077
2455688.92232 15.597 0.0077
2455688.93535 15.607 0.0077
2455689.67082 15.612 0.0077
2455689.68343 15.613 0.0072
2455689.69618 15.609 0.0072
2455689.73544 15.607 0.0077
2455689.74828 15.608 0.0077
2455689.77102 15.602 0.0077
2455689.78385 15.604 0.0077
2455689.79764 15.599 0.0077
2455689.81096 15.608 0.0072
2455689.82417 15.619 0.0073
2455690.63081 15.641 0.0073
2455690.63754 15.616 0.0077
2455690.64998 15.626 0.0077
2455690.66307 15.614 0.0077
2455690.68776 15.609 0.0077
2455690.70015 15.612 0.0077
2455690.71404 15.630 0.0077
2455690.74455 15.614 0.0077
2455690.76058 15.632 0.0093
2455690.77641 15.610 0.0077
2455690.78906 15.605 0.0077
2455690.80197 15.610 0.0077
2455690.81624 15.620 0.0077
2455690.83279 15.615 0.0077
2455690.85805 15.613 0.0077
2455690.87869 15.612 0.0093
2455690.90050 15.612 0.0077
2455690.91847 15.607 0.0093
2455691.63580 15.623 0.0093
2455691.63980 15.628 0.0093
2455691.65748 15.624 0.0077
2455691.68364 15.631 0.0077
2455691.70470 15.630 0.0077
2455691.78592 15.616 0.0077
2455691.79944 15.614 0.0077
2455691.82097 15.610 0.0077
2455691.83524 15.619 0.0077
2455691.84796 15.613 0.0077
2455691.86094 15.617 0.0072
2455691.87403 15.623 0.0073
2455691.88717 15.632 0.0073
2455691.92832 15.614 0.0093
2455692.63724 15.625 0.0093
2455692.64497 15.623 0.0109
2455692.66035 15.616 0.0077
2455692.67869 15.626 0.0077
2455692.70334 15.611 0.0077
2455692.71581 15.620 0.0077
2455692.73801 15.616 0.0077
2455692.75060 15.625 0.0077
2455692.76304 15.618 0.0077
2455692.77577 15.627 0.0077
2455692.78857 15.620 0.0077
2455692.80284 15.613 0.0077
2455692.81615 15.618 0.0077
2455692.82874 15.616 0.0077
2455692.84175 15.614 0.0077
2455692.85432 15.630 0.0077
2455692.86757 15.609 0.0077
2455692.88018 15.619 0.0077
2455692.89271 15.618 0.0077
2455692.90523 15.610 0.0077
2455692.91774 15.623 0.0077
2455692.93247 15.614 0.0077
2455693.62076 15.621 0.0077
2455693.63080 15.627 0.0077
2455693.64315 15.618 0.0077
2455693.65572 15.620 0.0077
2455693.67939 15.621 0.0077
2455693.70262 15.622 0.0077
2455693.72511 15.617 0.0077
2455693.74880 15.616 0.0077
2455693.76180 15.614 0.0077
2455693.77416 15.613 0.0077
2455693.78659 15.606 0.0077
2455693.79891 15.613 0.0072
2455693.81273 15.620 0.0077
2455693.82584 15.607 0.0077
2455693.83830 15.613 0.0077
2455693.85086 15.616 0.0077
2455693.86343 15.623 0.0077
2455693.87615 15.625 0.0077
2455693.88875 15.619 0.0077
2455693.90138 15.624 0.0077
2455693.91809 15.618 0.0077
2455693.93060 15.624 0.0077
2455694.61081 15.638 0.0077
2455694.62074 15.645 0.0077
2455694.63193 15.639 0.0077
2455694.64288 15.628 0.0077
2455694.65519 15.626 0.0077
2455694.66690 15.621 0.0077
2455694.68080 15.630 0.0077
2455694.70791 15.630 0.0077
2455694.73189 15.630 0.0077
2455694.74706 15.632 0.0077
2455694.76235 15.622 0.0077
2455694.77946 15.637 0.0077
2455694.79528 15.633 0.0077
2455694.80846 15.626 0.0077
2455694.82152 15.618 0.0077
2455694.83405 15.625 0.0077
2455694.84641 15.627 0.0077
2455694.85896 15.618 0.0077
2455694.87141 15.624 0.0077
2455694.88396 15.632 0.0077
2455694.89656 15.625 0.0077
2455694.90906 15.630 0.0077
2455694.92141 15.624 0.0077
2455694.93570 15.627 0.0093
2455695.61342 15.630 0.0093
2455695.62506 15.633 0.0093
2455695.64209 15.637 0.0077
2455695.65458 15.636 0.0077
2455695.67775 15.641 0.0077
2455695.69042 15.635 0.0077
2455695.73551 15.639 0.0077
2455695.75931 15.644 0.0077
2455695.77813 15.631 0.0077
2455695.79124 15.625 0.0077
2455695.80932 15.630 0.0077
2455695.82183 15.637 0.0077
2455695.83549 15.621 0.0077
2455695.84821 15.624 0.0077
2455695.86110 15.632 0.0077
2455695.87349 15.635 0.0077
2455695.88598 15.625 0.0077
2455695.89854 15.633 0.0077
2455695.91103 15.624 0.0077
2455695.92354 15.629 0.0077
2455695.93621 15.623 0.0077
2455696.60772 15.642 0.0093
2455696.61402 15.643 0.0077
2455696.62653 15.652 0.0077
2455696.64100 15.638 0.0077
2455696.65517 15.640 0.0077
2455696.67824 15.641 0.0077
2455696.69057 15.632 0.0077
2455696.71198 15.639 0.0077
2455696.72570 15.636 0.0077
2455696.73815 15.652 0.0077
2455696.75137 15.638 0.0077
2455696.76492 15.645 0.0077
2455696.77765 15.631 0.0077
2455696.79259 15.647 0.0077
2455696.80707 15.632 0.0077
2455696.82159 15.636 0.0077
2455696.83615 15.644 0.0077
2455696.84959 15.636 0.0077
2455696.86301 15.635 0.0077
2455696.87739 15.630 0.0077
2455696.89997 15.638 0.0077
2455696.92151 15.640 0.0077
2455696.93405 15.649 0.0093
2455697.60784 15.651 0.0077
2455697.61102 15.652 0.0093
2455697.62334 15.647 0.0077
2455697.63588 15.642 0.0077
2455697.65840 15.654 0.0077
2455697.67076 15.636 0.0077
2455697.69351 15.648 0.0077
2455697.70594 15.637 0.0077
2455697.71834 15.645 0.0077
2455697.73092 15.650 0.0077
2455697.74465 15.654 0.0077
2455697.75724 15.650 0.0077
2455697.77191 15.655 0.0077
2455697.78683 15.641 0.0077
2455697.80032 15.641 0.0077
2455697.81343 15.644 0.0077
2455697.82593 15.639 0.0077
2455697.83828 15.650 0.0077
2455697.85160 15.635 0.0077
2455697.86615 15.646 0.0077
2455697.87878 15.645 0.0077
2455697.89570 15.639 0.0077
2455697.90816 15.633 0.0077
2455697.92364 15.649 0.0077
2455697.93613 15.635 0.0077
2455698.60355 15.656 0.0093
2455698.61597 15.640 0.0093
2455698.62855 15.651 0.0093
2455698.64093 15.644 0.0093
2455698.66375 15.648 0.0077
2455698.67784 15.652 0.0093
2455698.69160 15.643 0.0093
2455698.70415 15.653 0.0093
2455698.71680 15.669 0.0093
2455698.73160 15.640 0.0093
2455698.74407 15.655 0.0093
2455698.75691 15.658 0.0093
2455698.76974 15.661 0.0093
2455698.78264 15.643 0.0077
2455698.79744 15.651 0.0077
2455698.81206 15.644 0.0077
2455698.82527 15.649 0.0077
2455698.83785 15.646 0.0077
2455698.85038 15.649 0.0077
2455698.86314 15.646 0.0077
2455698.87764 15.661 0.0093
2455698.89028 15.645 0.0093
2455698.90467 15.663 0.0093
2455698.91726 15.648 0.0093
2455698.93474 15.657 0.0109
2455702.62460 15.698 0.0142
2455702.65871 15.711 0.0176
2455702.69475 15.704 0.0210
2455702.74718 15.690 0.0142
2455702.77835 15.701 0.0126
2455702.87498 15.695 0.0093
2455702.91180 15.694 0.0109
2455703.64526 15.707 0.0126
2455703.70941 15.692 0.0109
2455703.72599 15.704 0.0109
2455703.74083 15.696 0.0093
2455703.75786 15.701 0.0109
2455703.77521 15.697 0.0093
2455703.79632 15.699 0.0126
2455703.82775 15.686 0.0109
2455703.84298 15.705 0.0109
2455703.86095 15.703 0.0126
2455703.89600 15.702 0.0126
2455705.70765 15.719 0.0093
2455705.72168 15.707 0.0093
2455705.73567 15.732 0.0093
2455705.74996 15.713 0.0093
2455705.76405 15.707 0.0093
2455705.77851 15.715 0.0077
2455705.79419 15.714 0.0093
2455705.81733 15.721 0.0077
2455705.82998 15.721 0.0093
2455705.85220 15.723 0.0093
2455705.86853 15.717 0.0109
2455705.88350 15.724 0.0109
2455705.89784 15.722 0.0093
2455705.91402 15.727 0.0109
2455705.93241 15.709 0.0109
2455706.64320 15.733 0.0109
2455706.65443 15.736 0.0093
2455706.71166 15.726 0.0093
2455706.73699 15.718 0.0109
2455706.75142 15.721 0.0093
2455706.76756 15.718 0.0093
2455706.78869 15.717 0.0093
2455706.80344 15.718 0.0093
2455706.83955 15.721 0.0093
2455706.85490 15.714 0.0093
2455706.86905 15.716 0.0093
2455706.88556 15.721 0.0109
2455707.58214 15.727 0.0093
2455707.58719 15.735 0.0077
2455707.59999 15.714 0.0093
2455707.61266 15.735 0.0093
2455707.62532 15.730 0.0077
2455707.64729 15.725 0.0077
2455707.65972 15.739 0.0093
2455707.68190 15.738 0.0077
2455707.69453 15.728 0.0077
2455707.70746 15.730 0.0077
2455707.72004 15.734 0.0077
2455707.73267 15.735 0.0077
2455707.74595 15.734 0.0077
2455707.75922 15.726 0.0077
2455707.77276 15.727 0.0077
2455707.78672 15.722 0.0077
2455707.79960 15.738 0.0077
2455707.81268 15.717 0.0077
2455707.82645 15.730 0.0093
2455707.83902 15.725 0.0077
2455707.85180 15.735 0.0077
2455707.86622 15.723 0.0093
2455707.87880 15.736 0.0093
2455707.90657 15.735 0.0093
2455707.92574 15.721 0.0093
2455707.94248 15.728 0.0126
2455708.58095 15.748 0.0109
2455708.59260 15.741 0.0109
2455708.60627 15.736 0.0093
2455708.61953 15.714 0.0109
2455708.63534 15.745 0.0093
2455708.66229 15.738 0.0077
2455708.67606 15.737 0.0093
2455708.68883 15.745 0.0077
2455708.71268 15.734 0.0077
2455708.72535 15.747 0.0093
2455708.73798 15.741 0.0077
2455708.75081 15.743 0.0093
2455708.76517 15.740 0.0093
2455708.77982 15.734 0.0093
2455708.80140 15.723 0.0093
2455708.81505 15.743 0.0077
2455708.82898 15.737 0.0093
2455708.84456 15.751 0.0109
2455708.86033 15.738 0.0093
2455708.87658 15.734 0.0126
2455708.89546 15.752 0.0109
2455708.91247 15.760 0.0142
2455709.57665 15.746 0.0077
2455709.58147 15.748 0.0077
2455709.59443 15.724 0.0077
2455709.60927 15.741 0.0077
2455709.62199 15.750 0.0077
2455709.63443 15.741 0.0077
2455709.64952 15.745 0.0077
2455709.66205 15.747 0.0077
2455709.79002 15.742 0.0077
2455709.83094 15.755 0.0078
2455710.73008 15.752 0.0077
2455711.68981 15.782 0.0077
2455712.57496 15.779 0.0126
2455712.58097 15.799 0.0109
2455712.60755 15.772 0.0077
2455712.63082 15.779 0.0093
2455712.64336 15.787 0.0093
2455712.66582 15.773 0.0077
2455712.67841 15.770 0.0077
2455712.69121 15.763 0.0077
2455712.70441 15.775 0.0077
2455712.71754 15.773 0.0077
2455712.73095 15.776 0.0077
2455712.74522 15.766 0.0077
2455712.77362 15.764 0.0077
2455712.78691 15.763 0.0077
2455712.80009 15.775 0.0077
2455712.81338 15.779 0.0093
2455712.82595 15.765 0.0077
2455712.83950 15.761 0.0077
2455712.85616 15.765 0.0093
2455712.87339 15.772 0.0093
2455712.89675 15.776 0.0077
2455712.92826 15.792 0.0109
2455713.73935 15.780 0.0077
2455713.75526 15.781 0.0077
2455713.76969 15.777 0.0077
2455713.79138 15.787 0.0077
2455713.80385 15.764 0.0077
2455713.81635 15.781 0.0077
2455713.82924 15.794 0.0077
2455713.84223 15.780 0.0077
2455713.85693 15.781 0.0077
2455713.86970 15.783 0.0093
2455714.58614 15.813 0.0109
2455714.59625 15.806 0.0093
2455714.61069 15.791 0.0093
2455714.62461 15.800 0.0093
2455714.63923 15.797 0.0093
2455714.65209 15.804 0.0077
2455714.66504 15.794 0.0079
2455714.68740 15.822 0.0080
2455714.70019 15.783 0.0079
2455714.86662 15.801 0.0093
2455715.56529 15.799 0.0093
2455715.58120 15.805 0.0077
2455715.58887 15.794 0.0077
2455715.61686 15.789 0.0077
2455715.62961 15.787 0.0077
2455715.65270 15.797 0.0077
2455715.66882 15.794 0.0077
2455715.68237 15.799 0.0077
2455715.69734 15.792 0.0077
2455715.71072 15.798 0.0077
2455715.72892 15.790 0.0077
2455715.74234 15.785 0.0077
2455715.75980 15.808 0.0077
2455715.77481 15.797 0.0077
2455715.78894 15.787 0.0077
2455715.80189 15.792 0.0077
2455715.81870 15.798 0.0077
2455715.83150 15.790 0.0077
2455715.84407 15.803 0.0077
2455715.85847 15.793 0.0077
2455715.88660 15.798 0.0093
2455715.89988 15.801 0.0093
2455715.91444 15.794 0.0093
2455716.58050 15.783 0.0093
2455716.58712 15.804 0.0109
2455716.59978 15.807 0.0093
2455716.61451 15.821 0.0093
2455716.62713 15.814 0.0093
2455716.64945 15.803 0.0077
2455716.66209 15.803 0.0093
2455716.67484 15.814 0.0093
2455716.68754 15.802 0.0093
2455716.71385 15.806 0.0077
2455716.72756 15.813 0.0077
2455716.74097 15.801 0.0077
2455716.75397 15.802 0.0093
2455716.77103 15.791 0.0093
2455716.78464 15.807 0.0077
2455716.79784 15.811 0.0093
2455716.81088 15.805 0.0093
2455716.82372 15.818 0.0093
2455716.83668 15.796 0.0093
2455716.85021 15.810 0.0109
2455716.86450 15.793 0.0093
2455716.87715 15.813 0.0093
2455716.88986 15.800 0.0093
2455716.90388 15.790 0.0109
2455721.55443 15.827 0.0093
2455721.57208 15.831 0.0077
2455721.59248 15.836 0.0093
2455721.60497 15.839 0.0093
2455721.61742 15.823 0.0077
2455721.62986 15.832 0.0077
2455721.64756 15.838 0.0077
2455721.66977 15.833 0.0077
2455721.68234 15.828 0.0077
2455721.69485 15.840 0.0077
2455721.70812 15.840 0.0077
2455721.72363 15.828 0.0093
2455721.73866 15.842 0.0093
2455721.76268 15.837 0.0077
2455721.77646 15.831 0.0077
2455721.78940 15.837 0.0077
2455721.80224 15.841 0.0081
2455721.81560 15.838 0.0081
2455721.82847 15.830 0.0077
2455721.84336 15.824 0.0093
2455721.86770 15.825 0.0093
2455721.88043 15.845 0.0109
2455721.89324 15.835 0.0093
2455721.90604 15.845 0.0109
2455721.92666 15.843 0.0109
2455722.54508 15.834 0.0093
2455722.56887 15.843 0.0093
2455722.60118 15.836 0.0093
2455722.61477 15.849 0.0093
2455722.62829 15.847 0.0077
2455722.64215 15.828 0.0077
2455722.65558 15.837 0.0077
2455722.66916 15.845 0.0077
2455722.68274 15.846 0.0093
2455722.69675 15.832 0.0077
2455722.71033 15.833 0.0077
2455722.72423 15.831 0.0077
2455722.73895 15.835 0.0077
2455722.76225 15.829 0.0077
2455722.77535 15.835 0.0077
2455722.78812 15.835 0.0077
2455722.80199 15.829 0.0093
2455722.81492 15.836 0.0093
2455722.82965 15.838 0.0093
2455723.54170 15.832 0.0109
2455723.55590 15.851 0.0093
2455723.56834 15.855 0.0093
2455723.58117 15.848 0.0093
2455723.60392 15.847 0.0093
2455723.61654 15.850 0.0093
2455723.62930 15.848 0.0093
2455723.65135 15.837 0.0093
2455723.66410 15.846 0.0093
2455723.67929 15.844 0.0077
2455723.69199 15.841 0.0077
2455723.70545 15.846 0.0077
2455723.71930 15.853 0.0093
2455723.73251 15.842 0.0077
2455723.74612 15.842 0.0077
2455723.75883 15.859 0.0077
2455723.77144 15.845 0.0077
2455723.78459 15.834 0.0077
2455723.79744 15.839 0.0077
2455723.81047 15.848 0.0077
2455723.82363 15.855 0.0077
2455723.83705 15.848 0.0093
2455723.85013 15.836 0.0093
2455723.86313 15.850 0.0093
2455724.54306 15.864 0.0109
2455724.55007 15.853 0.0142
2455724.56754 15.855 0.0109
2455724.58011 15.849 0.0109
2455724.59434 15.845 0.0093
2455724.60694 15.860 0.0093
2455724.61956 15.852 0.0093
2455724.63210 15.847 0.0109
2455724.64453 15.861 0.0093
2455724.65763 15.848 0.0093
2455724.67019 15.844 0.0093
2455724.68328 15.862 0.0093
2455724.69666 15.854 0.0093
2455724.71903 15.837 0.0093
2455724.73318 15.844 0.0093
2455724.74660 15.841 0.0093
2455724.76885 15.850 0.0093
2455724.78172 15.843 0.0093
2455724.79704 15.857 0.0093
2455724.80988 15.832 0.0093
2455724.82244 15.854 0.0093
2455725.53762 15.854 0.0093
2455725.55989 15.862 0.0093
2455725.57336 15.844 0.0077
2455725.58680 15.857 0.0077
2455725.60028 15.856 0.0077
2455725.61375 15.856 0.0077
2455725.62731 15.848 0.0077
2455725.64086 15.862 0.0077
2455725.65513 15.865 0.0077
2455725.67892 15.861 0.0077
2455725.69391 15.856 0.0077
2455725.70764 15.867 0.0077
2455725.72099 15.863 0.0077
2455725.73451 15.850 0.0077
2455725.74728 15.858 0.0077
2455725.76016 15.860 0.0077
2455725.77287 15.862 0.0093
2455725.78596 15.851 0.0093
2455725.79962 15.863 0.0093
2455726.54245 15.870 0.0109
2455726.55427 15.863 0.0109
2455726.56159 15.863 0.0109
2455726.57423 15.874 0.0093
2455726.59608 15.866 0.0109
2455726.60864 15.855 0.0093
2455726.62130 15.878 0.0109
2455726.63397 15.863 0.0093
2455726.64653 15.855 0.0109
2455726.66864 15.865 0.0093
2455726.68148 15.853 0.0093
2455726.69434 15.858 0.0093
2455726.70812 15.864 0.0077
2455726.72220 15.862 0.0093
2455726.73559 15.867 0.0142
2455726.74868 15.863 0.0093
2455726.76179 15.852 0.0109
2455726.78109 15.848 0.0093
2455726.79412 15.870 0.0093
2455726.80671 15.862 0.0093
2455726.82510 15.871 0.0109
2455734.59039 15.901 0.0109
2455734.60762 15.897 0.0109
2455734.65619 15.903 0.0126
2455734.67191 15.889 0.0093
2455734.68531 15.911 0.0109
2455734.69930 15.901 0.0126
2455734.71665 15.899 0.0109
2455734.73305 15.895 0.0109
2455734.74770 15.904 0.0109
2455734.76261 15.905 0.0109
2455734.77691 15.913 0.0093
2455734.79109 15.900 0.0093
2455734.80629 15.905 0.0093
2455734.82690 15.897 0.0109
2455734.83978 15.894 0.0109
2455734.85667 15.890 0.0109
2455734.86951 15.904 0.0109
2455734.88444 15.898 0.0109
2455735.64400 15.895 0.0109
2455735.66042 15.889 0.0093
2455735.67491 15.888 0.0109
2455735.68931 15.909 0.0093
2455735.70717 15.917 0.0093
2455735.72841 15.898 0.0093
2455735.73970 15.901 0.0093
2455735.75232 15.890 0.0093
2455735.76974 15.895 0.0093
2455735.78650 15.892 0.0093
2455735.80117 15.892 0.0093
2455735.81597 15.899 0.0093
2455735.83289 15.892 0.0093
2455735.84794 15.891 0.0093
2455735.86286 15.892 0.0109
2455735.87753 15.898 0.0109
2455735.89228 15.908 0.0109
2455736.50526 15.904 0.0109
2455736.51794 15.904 0.0093
2455736.53061 15.895 0.0093
2455736.54819 15.912 0.0093
2455736.56095 15.905 0.0093
2455736.57363 15.907 0.0093
2455736.58623 15.891 0.0093
2455736.60148 15.893 0.0077
2455736.61575 15.900 0.0077
2455736.63051 15.895 0.0077
2455736.64524 15.891 0.0077
2455736.65788 15.888 0.0077
2455736.67054 15.892 0.0077
2455736.68539 15.908 0.0077
2455736.70109 15.895 0.0077
2455736.72187 15.904 0.0077
2455736.74025 15.903 0.0077
2455736.75711 15.899 0.0077
2455736.78116 15.891 0.0077
2455736.79662 15.901 0.0077
2455736.81234 15.910 0.0077
2455736.82818 15.898 0.0077
2455736.84375 15.886 0.0093
2455736.85946 15.895 0.0093
2455736.87630 15.890 0.0093
2455736.89047 15.902 0.0093
2455737.50438 15.897 0.0109
2455737.51886 15.914 0.0093
2455737.53145 15.907 0.0093
2455737.54425 15.908 0.0093
2455737.55693 15.916 0.0093
2455737.57141 15.902 0.0077
2455737.59674 15.900 0.0077
2455737.61021 15.894 0.0077
2455737.62413 15.901 0.0077
2455737.63913 15.897 0.0077
2455737.65281 15.903 0.0077
2455737.66645 15.898 0.0077
2455737.69335 15.905 0.0077
2455737.70691 15.895 0.0077
2455737.72099 15.903 0.0077
2455737.73350 15.904 0.0077
2455737.74771 15.907 0.0077
2455737.76040 15.901 0.0093
2455737.77412 15.903 0.0093
2455737.78688 15.904 0.0093
2455737.80107 15.901 0.0093
2455737.82085 15.898 0.0093
2455737.83333 15.912 0.0093
2455737.84667 15.906 0.0093
2455737.86212 15.910 0.0093
2455737.87483 15.900 0.0093
2455737.88735 15.920 0.0093
2455738.53427 15.901 0.0093
2455738.57371 15.914 0.0077
2455738.58632 15.907 0.0093
2455738.59970 15.910 0.0093
2455738.61441 15.910 0.0093
2455738.62714 15.907 0.0077
2455738.65282 15.910 0.0077
2455738.66587 15.909 0.0077
2455738.69442 15.897 0.0077
2455738.70726 15.913 0.0077
2455738.72007 15.896 0.0077
2455738.73396 15.907 0.0077
2455738.74680 15.918 0.0077
2455738.75977 15.887 0.0077
2455739.49986 15.912 0.0109
2455739.51261 15.899 0.0093
2455739.52513 15.912 0.0093
2455739.53787 15.917 0.0093
2455739.55062 15.914 0.0093
2455739.56336 15.912 0.0093
2455739.57610 15.921 0.0093
2455739.58891 15.927 0.0093
2455739.60395 15.912 0.0093
2455739.61669 15.904 0.0093
2455739.63990 15.916 0.0093
2455739.65266 15.912 0.0093
2455739.68386 15.904 0.0093
2455739.69799 15.911 0.0093
2455739.71058 15.931 0.0093
2455739.72333 15.919 0.0093
2455739.73609 15.907 0.0093
2455739.74894 15.900 0.0093
2455739.76230 15.916 0.0093
2455739.77514 15.901 0.0093
2455739.78772 15.912 0.0093
2455739.80470 15.916 0.0093
2455739.82242 15.912 0.0109
2455739.84257 15.903 0.0093
2455739.85812 15.918 0.0109
2455739.87169 15.905 0.0109
2455740.49546 15.912 0.0109
2455740.51201 15.923 0.0109
2455740.52767 15.917 0.0093
2455740.54301 15.908 0.0109
2455740.55673 15.903 0.0109
2455740.56984 15.919 0.0109
2455740.58410 15.912 0.0093
2455740.61846 15.902 0.0093
2455740.63118 15.917 0.0109
2455740.64390 15.902 0.0109
2455740.66032 15.907 0.0093
2455740.68519 15.905 0.0093
2455740.70756 15.912 0.0093
2455740.73454 15.919 0.0093
2455740.74708 15.914 0.0093
2455740.76081 15.918 0.0093
2455740.77343 15.901 0.0093
2455740.79195 15.910 0.0093
2455740.80550 15.904 0.0093
2455740.81835 15.926 0.0093
2455740.83101 15.916 0.0093
2455740.84365 15.913 0.0109
2455740.85716 15.911 0.0093
2455740.87843 15.917 0.0109
2455741.49247 15.916 0.0109
2455741.50519 15.921 0.0093
2455741.51785 15.914 0.0093
2455741.53069 15.926 0.0093
2455741.54341 15.907 0.0093
2455741.55710 15.921 0.0093
2455741.57596 15.906 0.0093
2455741.58860 15.919 0.0093
2455741.60128 15.905 0.0093
2455741.61378 15.902 0.0093
2455741.62648 15.918 0.0093
2455741.63912 15.914 0.0093
2455741.65184 15.918 0.0093
2455741.67665 15.905 0.0093
2455741.70020 15.914 0.0093
2455741.71302 15.911 0.0093
2455741.72614 15.900 0.0093
2455741.73925 15.894 0.0093
2455741.75455 15.922 0.0093
2455741.76724 15.905 0.0093
2455741.78020 15.915 0.0093
2455741.79299 15.906 0.0093
2455741.80583 15.904 0.0093
2455741.81846 15.909 0.0093
2455741.83102 15.903 0.0093
2455741.84383 15.907 0.0093
2455741.85642 15.914 0.0093
2455741.86921 15.907 0.0093
2455741.88260 15.915 0.0093
2455742.48938 15.902 0.0109
2455742.50286 15.911 0.0093
2455742.51824 15.921 0.0109
2455742.53204 15.903 0.0093
2455742.54582 15.917 0.0093
2455742.56145 15.914 0.0093
2455742.57440 15.915 0.0093
2455742.58697 15.924 0.0093
2455742.59969 15.925 0.0093
2455742.61235 15.921 0.0093
2455742.63544 15.907 0.0093
2455742.65877 15.922 0.0077
2455742.67415 15.913 0.0077
2455742.68730 15.919 0.0077
2455742.70031 15.920 0.0093
2455742.71299 15.920 0.0077
2455742.72630 15.914 0.0077
2455742.73902 15.907 0.0077
2455742.75151 15.911 0.0077
2455742.76428 15.913 0.0077
2455742.77727 15.911 0.0077
2455742.78978 15.912 0.0093
2455742.80264 15.918 0.0093
2455742.81536 15.924 0.0093
2455742.82779 15.906 0.0093
2455742.84279 15.901 0.0077
2455742.85550 15.907 0.0093
2455742.86808 15.916 0.0093
2455742.88052 15.924 0.0093
2455743.59735 15.929 0.0126
2455743.61149 15.923 0.0109
2455743.62394 15.915 0.0109
2455743.63658 15.916 0.0093
2455743.64938 15.927 0.0093
2455743.66374 15.923 0.0093
2455743.67721 15.909 0.0093
2455743.70282 15.919 0.0093
2455743.72474 15.900 0.0093
2455743.73732 15.907 0.0093
2455743.75037 15.902 0.0093
2455743.76291 15.908 0.0093
2455743.77549 15.909 0.0093
2455743.78817 15.923 0.0093
2455743.80095 15.924 0.0093
2455743.81351 15.924 0.0093
2455743.82607 15.923 0.0093
2455743.83855 15.929 0.0093
2455743.85123 15.914 0.0109
2455743.86388 15.918 0.0109
2455743.87651 15.902 0.0109
2455744.49512 15.919 0.0109
2455744.50795 15.924 0.0109
2455744.52062 15.922 0.0109
2455744.53317 15.919 0.0093
2455744.54580 15.927 0.0093
2455744.55900 15.926 0.0093
2455744.57166 15.926 0.0109
2455744.58437 15.918 0.0093
2455744.59717 15.921 0.0093
2455744.60983 15.923 0.0109
2455744.62256 15.929 0.0093
2455744.64565 15.922 0.0093
2455744.67005 15.926 0.0093
2455744.69786 15.919 0.0093
2455744.72224 15.932 0.0093
2455744.73957 15.930 0.0093
2455744.75912 15.929 0.0093
2455744.77398 15.930 0.0093
2455744.78869 15.933 0.0093
2455744.80285 15.911 0.0093
2455744.81571 15.916 0.0093
2455744.83506 15.923 0.0093
2455744.84838 15.931 0.0109
2455744.86088 15.924 0.0093
2455744.87344 15.933 0.0109
2455745.48273 15.928 0.0109
2455745.49536 15.911 0.0109
2455745.50783 15.922 0.0109
2455745.52121 15.924 0.0109
2455745.53458 15.926 0.0093
2455745.55399 15.925 0.0093
2455745.56797 15.922 0.0109
2455745.58136 15.921 0.0109
2455745.59476 15.922 0.0109
2455745.60818 15.925 0.0109
2455745.62112 15.919 0.0093
2455745.63392 15.927 0.0093
2455745.65698 15.935 0.0093
2455745.68143 15.914 0.0093
2455745.69437 15.912 0.0093
2455745.71990 15.911 0.0093
2455745.73248 15.915 0.0093
2455745.74523 15.911 0.0093
2455745.75808 15.935 0.0093
2455745.77069 15.915 0.0093
2455745.78333 15.923 0.0093
2455745.79600 15.941 0.0109
2455745.80856 15.923 0.0093
2455745.86162 15.921 0.0109
2455745.87173 15.925 0.0109
2455746.53514 15.925 0.0109
2455746.55248 15.927 0.0109
2455746.56146 15.926 0.0109
2455746.57859 15.925 0.0093
2455746.59105 15.926 0.0093
2455746.60352 15.928 0.0093
2455746.61624 15.928 0.0093
2455746.62897 15.916 0.0093
2455746.64422 15.940 0.0093
2455746.67172 15.930 0.0093
2455746.69753 15.921 0.0093
2455746.71017 15.926 0.0093
2455746.72272 15.917 0.0093
2455746.73539 15.923 0.0093
2455746.74801 15.930 0.0093
2455746.76046 15.920 0.0093
2455746.77301 15.936 0.0093
2455746.79038 15.929 0.0109
2455746.80276 15.933 0.0109
2455746.81540 15.916 0.0109
2455746.83041 15.917 0.0109
2455746.84855 15.932 0.0109
2455747.54977 15.916 0.0126
2455747.55118 15.930 0.0126
2455747.55827 15.934 0.0126
2455747.55968 15.926 0.0126
2455747.56252 15.924 0.0109
2455747.56393 15.912 0.0126
2455747.56534 15.925 0.0109
2455747.56676 15.942 0.0142
2455747.57006 15.907 0.0126
2455747.57148 15.923 0.0126
2455747.57290 15.943 0.0126
2455747.57431 15.915 0.0109
2455747.57573 15.939 0.0126
2455747.57714 15.950 0.0142
2455747.57975 15.932 0.0109
2455747.58585 15.934 0.0126
2455747.59390 15.923 0.0126
2455747.59999 15.946 0.0109
2455747.60813 15.923 0.0109
2455747.61417 15.944 0.0126
2455747.62314 15.933 0.0109
2455747.62921 15.929 0.0109
2455747.63734 15.932 0.0109
2455747.64339 15.930 0.0109
2455747.65298 15.939 0.0109
2455747.65902 15.917 0.0109
2455747.66916 15.931 0.0109
2455747.67556 15.927 0.0109
2455747.68376 15.936 0.0109
2455747.68991 15.914 0.0126
2455747.69823 15.940 0.0109
2455747.70429 15.930 0.0109
2455747.71240 15.923 0.0109
2455747.71853 15.926 0.0109
2455747.72704 15.942 0.0109
2455747.73307 15.944 0.0109
2455747.74197 15.912 0.0109
2455747.74802 15.918 0.0109
2455747.75653 15.947 0.0109
2455747.76263 15.940 0.0109
2455747.77119 15.934 0.0109
2455747.77724 15.924 0.0109
2455747.80827 15.935 0.0093
2455747.81436 15.948 0.0126
2455748.60329 15.945 0.0093
2455748.61603 15.950 0.0093
2455748.62881 15.931 0.0093
2455748.65272 15.935 0.0093
2455748.66720 15.933 0.0093
2455748.68617 15.946 0.0093
2455749.49574 15.939 0.0109
2455749.50851 15.939 0.0126
2455749.52099 15.943 0.0109
2455749.53358 15.937 0.0109
2455749.54611 15.936 0.0093
2455749.55891 15.925 0.0093
2455749.57141 15.938 0.0093
2455749.58388 15.923 0.0093
2455749.59830 15.938 0.0093
2455749.61093 15.937 0.0093
2455749.62395 15.933 0.0093
2455749.64762 15.940 0.0093
2455749.66099 15.928 0.0093
2455749.67427 15.938 0.0093
2455749.68727 15.941 0.0109
2455749.70006 15.939 0.0109
2455749.71282 15.939 0.0093
2455749.72555 15.931 0.0093
2455749.73833 15.924 0.0093
2455749.75103 15.930 0.0093
2455749.76394 15.924 0.0093
2455749.77682 15.949 0.0109
2455749.79057 15.941 0.0109
2455749.80323 15.935 0.0109
2455749.81661 15.931 0.0126
2455752.53951 15.938 0.0109
2455752.55263 15.959 0.0109
2455752.56532 15.928 0.0109
2455752.57792 15.943 0.0109
2455753.49354 15.921 0.0176
2455753.51387 15.924 0.0142
2455753.53227 15.931 0.0142
2455753.54790 15.930 0.0142
2455753.56535 15.921 0.0142
2455753.58068 15.938 0.0176
2455753.61861 15.949 0.0126
2455753.63727 15.937 0.0109
2455753.67575 15.942 0.0109
2455753.70448 15.924 0.0109
2455753.73223 15.914 0.0126
2455753.76225 15.925 0.0142
2455753.77994 15.927 0.0126
2455753.79462 15.942 0.0159
2455757.51586 15.922 0.0261
2455757.82026 15.914 0.0261
2455759.80079 15.941 0.0109
2455759.80562 15.953 0.0126
2455759.81812 15.938 0.0126
2455759.82935 15.949 0.0109
2455760.46372 15.947 0.0142
2455760.47649 15.958 0.0126
2455760.48922 15.948 0.0109
2455760.50162 15.943 0.0109
2455760.51414 15.931 0.0109
2455760.53085 15.953 0.0109
2455760.55794 15.953 0.0109
2455760.57061 15.951 0.0109
2455760.58343 15.952 0.0093
2455760.59608 15.954 0.0126
2455760.62163 15.954 0.0093
2455760.63965 15.933 0.0109
2455760.65234 15.944 0.0093
2455760.67024 15.949 0.0109
2455760.68302 15.946 0.0093
2455760.69830 15.949 0.0093
2455760.72170 15.954 0.0093
2455760.73429 15.940 0.0093
2455760.74711 15.941 0.0093
2455760.75996 15.945 0.0093
2455760.77256 15.941 0.0093
2455760.78511 15.939 0.0093
2455760.79764 15.950 0.0109
2455760.81023 15.951 0.0093
2455760.82268 15.939 0.0109
2455761.48905 15.944 0.0086
2455761.50367 15.952 0.0086
2455761.51805 15.935 0.0085
2455761.53263 15.953 0.0086
2455761.54689 15.946 0.0086
2455761.56121 15.959 0.0086
2455761.58913 15.945 0.0086
2455761.61274 15.942 0.0086
2455762.48227 15.924 0.0093
2455762.49771 15.954 0.0109
2455762.51025 15.935 0.0093
2455762.52292 15.939 0.0093
2455762.53595 15.940 0.0093
2455762.54853 15.949 0.0093
2455762.56111 15.955 0.0093
2455762.57388 15.935 0.0093
2455762.59019 15.947 0.0093
2455762.60293 15.958 0.0093
2455762.61549 15.950 0.0093
2455762.62854 15.944 0.0109
2455762.64188 15.944 0.0109
2455762.65475 15.946 0.0093
2455762.66831 15.951 0.0093
2455762.69199 15.941 0.0093
2455762.70452 15.952 0.0093
2455762.71745 15.947 0.0093
2455762.73023 15.940 0.0109
2455762.74637 15.951 0.0109
2455763.47321 15.950 0.0093
2455763.48582 15.950 0.0093
2455763.50056 15.956 0.0093
2455763.51530 15.943 0.0093
2455763.53042 15.941 0.0077
2455763.54455 15.948 0.0077
2455763.55752 15.949 0.0077
2455763.57188 15.944 0.0077
2455763.58622 15.947 0.0077
2455763.61103 15.942 0.0077
2455763.64310 15.939 0.0093
2455763.65975 15.939 0.0093
2455763.67228 15.936 0.0093
2455763.68495 15.935 0.0093
2455763.70009 15.949 0.0093
2455763.71996 15.945 0.0093
2455763.73254 15.957 0.0093
2455763.74505 15.950 0.0093
2455763.75768 15.947 0.0093
2455763.77050 15.952 0.0109
2455763.78306 15.947 0.0109
2455763.79575 15.953 0.0109
2455763.80935 15.954 0.0109
2455763.82197 15.953 0.0109
2455764.47764 15.944 0.0093
2455764.49547 15.942 0.0093
2455764.50839 15.945 0.0093
2455764.52169 15.959 0.0093
2455764.53506 15.941 0.0093
2455764.54822 15.945 0.0093
2455764.56144 15.943 0.0093
2455764.57500 15.950 0.0093
2455764.58881 15.942 0.0093
2455764.60383 15.937 0.0093
2455764.62423 15.940 0.0093
2455764.63702 15.959 0.0093
2455764.65177 15.941 0.0077
2455764.66576 15.937 0.0093
2455764.68482 15.948 0.0093
2455764.69990 15.951 0.0093
2455764.71370 15.949 0.0093
2455764.74596 15.946 0.0093
2455764.78155 15.936 0.0093
2455765.46736 15.944 0.0093
2455765.48030 15.950 0.0093
2455765.49369 15.949 0.0093
2455765.50738 15.957 0.0093
2455765.52312 15.951 0.0093
2455765.53688 15.940 0.0093
2455765.55028 15.949 0.0093
2455765.57503 15.950 0.0093
2455765.59949 15.947 0.0077
2455765.61335 15.952 0.0093
2455765.63072 15.946 0.0093
2455765.64584 15.949 0.0093
2455765.65933 15.954 0.0093
2455765.67415 15.938 0.0093
2455765.68898 15.953 0.0093
2455765.70356 15.949 0.0093
2455765.71915 15.944 0.0093
2455765.73668 15.946 0.0093
2455765.74943 15.945 0.0093
2455765.76236 15.954 0.0109
2455766.46691 15.953 0.0109
2455766.47977 15.951 0.0093
2455766.49274 15.943 0.0093
2455766.50561 15.956 0.0093
2455766.51869 15.956 0.0093
2455766.53232 15.958 0.0093
2455766.55998 15.958 0.0093
2455766.58312 15.952 0.0093
2455766.59658 15.946 0.0093
2455766.60965 15.956 0.0093
2455766.62297 15.943 0.0077
2455766.63596 15.934 0.0093
2455766.65050 15.940 0.0093
2455766.66367 15.935 0.0077
2455766.67677 15.952 0.0093
2455766.69197 15.960 0.0093
2455766.70487 15.961 0.0093
2455766.72142 15.947 0.0093
2455766.73540 15.953 0.0109
2455766.74857 15.946 0.0109
2455767.46989 15.936 0.0126
2455767.48254 15.947 0.0109
2455767.49691 15.950 0.0109
2455767.51368 15.951 0.0093
2455767.52716 15.941 0.0093
2455767.54249 15.950 0.0093
2455767.55677 15.948 0.0093
2455767.57010 15.953 0.0093
2455767.58584 15.965 0.0093
2455767.60044 15.955 0.0093
2455767.63069 15.953 0.0093
2455767.65377 15.961 0.0093
2455767.66865 15.952 0.0093
2455767.69461 15.957 0.0093
2455767.70970 15.954 0.0093
2455767.72247 15.941 0.0093
2455767.73698 15.959 0.0109
2455767.75045 15.967 0.0109
2455767.76454 15.965 0.0109
2455767.77823 15.948 0.0109
2455767.79204 15.946 0.0109
2455767.80568 15.946 0.0109
2455768.47063 15.943 0.0109
2455768.48508 15.942 0.0093
2455768.49770 15.947 0.0093
2455768.51096 15.949 0.0093
2455768.52491 15.941 0.0093
2455768.54897 15.954 0.0093
2455768.57130 15.954 0.0093
2455768.58543 15.964 0.0093
2455768.59903 15.954 0.0093
2455768.61409 15.963 0.0093
2455768.63230 15.949 0.0077
2455768.64670 15.951 0.0077
2455768.66076 15.950 0.0093
2455768.67690 15.953 0.0093
2455768.69445 15.952 0.0093
2455768.71092 15.957 0.0093
2455768.72382 15.942 0.0077
2455768.73699 15.939 0.0093
2455768.75121 15.953 0.0093
2455768.76461 15.957 0.0093
2455768.77727 15.951 0.0093
2455768.78990 15.951 0.0093
2455769.46624 15.956 0.0109
2455769.47948 15.960 0.0093
2455769.49310 15.964 0.0093
2455769.50569 15.964 0.0093
2455769.52164 15.952 0.0093
2455769.53425 15.955 0.0093
2455769.55967 15.944 0.0077
2455769.57443 15.965 0.0093
2455769.58939 15.961 0.0093
2455769.61743 15.942 0.0093
2455769.63018 15.962 0.0077
2455769.65668 15.952 0.0077
2455769.67060 15.941 0.0077
2455769.68681 15.944 0.0093
2455769.70619 15.938 0.0093
2455769.71948 15.946 0.0093
2455769.73425 15.947 0.0093
2455769.74855 15.942 0.0093
2455769.76169 15.943 0.0093
2455769.77938 15.951 0.0093
2455770.64907 15.948 0.0109
2455770.66269 15.956 0.0093
2455770.71921 15.953 0.0093
2455770.73382 15.954 0.0093
2455770.74662 15.937 0.0093
2455770.76069 15.954 0.0093
2455775.54826 15.953 0.0109
2455775.58840 15.955 0.0109
2455775.60192 15.953 0.0109
2455775.61501 15.948 0.0109
2455775.63167 15.959 0.0109
2455775.64460 15.961 0.0109
2455775.69232 15.968 0.0077
2455776.52182 15.953 0.0109
2455776.53432 15.956 0.0109
2455776.55272 15.949 0.0109
2455776.58243 15.944 0.0109
2455776.60153 15.938 0.0109
2455776.61678 15.952 0.0109
2455776.62969 15.961 0.0109
2455776.64259 15.958 0.0109
2455776.68259 15.967 0.0109
2455776.69787 15.960 0.0093
2455776.71726 15.952 0.0109
2455776.73196 15.968 0.0109
2455776.74610 15.955 0.0126
2455776.76266 15.965 0.0126
2455777.47713 15.954 0.0093
2455777.49118 15.955 0.0093
2455777.50515 15.954 0.0093
2455777.52164 15.965 0.0093
2455777.54133 15.964 0.0077
2455777.55512 15.960 0.0077
2455777.57370 15.960 0.0093
2455777.58783 15.963 0.0093
2455777.63126 15.957 0.0093
2455777.65412 15.967 0.0093
2455777.66802 15.954 0.0093
2455777.69160 15.951 0.0077
2455777.70420 15.943 0.0093
2455777.71864 15.966 0.0093
2455778.47467 15.964 0.0109
2455778.48881 15.962 0.0126
2455778.50187 15.940 0.0126
2455778.52622 15.959 0.0109
2455778.54086 15.956 0.0109
2455778.55832 15.961 0.0109
2455778.57208 15.954 0.0093
2455778.59305 15.969 0.0109
2455778.60663 15.952 0.0109
2455778.62085 15.951 0.0093
2455779.58120 15.965 0.0093
2455779.59668 15.959 0.0093
2455779.61024 15.955 0.0077
2455779.62675 15.967 0.0093
2455779.64060 15.951 0.0093
2455779.65650 15.958 0.0093
2455779.68098 15.947 0.0093
2455779.69517 15.961 0.0093
2455779.70905 15.953 0.0093
2455779.72196 15.962 0.0093
2455779.73972 15.960 0.0093
2455779.75341 15.938 0.0109
2455784.50243 15.958 0.0142
2455784.59357 15.975 0.0093
2455784.71051 15.960 0.0126
2455785.47120 15.964 0.0126
2455785.48499 15.956 0.0109
2455785.51544 15.959 0.0109
2455785.53513 15.967 0.0109
2455785.55602 15.949 0.0126
2455785.57580 15.948 0.0109
2455785.58762 15.967 0.0109
2455785.60707 15.961 0.0109
2455785.62233 15.950 0.0109
2455785.63678 15.949 0.0109
2455785.65151 15.951 0.0109
2455785.66469 15.967 0.0109
2455785.67777 15.963 0.0109
2455785.69377 15.940 0.0109
2455785.70656 15.968 0.0109
2455785.71957 15.964 0.0126
2455786.47421 15.960 0.0126
2455786.48892 15.970 0.0126
2455786.51853 15.964 0.0109
2455786.55099 15.964 0.0109
2455786.56584 15.981 0.0126
2455786.58079 15.961 0.0109
2455786.59537 15.962 0.0093
2455786.61037 15.969 0.0109
2455786.62493 15.954 0.0109
2455786.63841 15.967 0.0093
2455786.65303 15.961 0.0093
2455786.66752 15.956 0.0109
2455786.69229 15.969 0.0109
2455786.70834 15.976 0.0109
2455786.72438 15.950 0.0109
2455786.73933 15.957 0.0109
2455787.47352 15.965 0.0109
2455787.48660 15.967 0.0093
2455787.51562 15.963 0.0093
2455787.54441 15.949 0.0093
2455787.55766 15.962 0.0093
2455787.57412 15.959 0.0093
2455787.58674 15.951 0.0093
2455787.60197 15.959 0.0093
2455787.61687 15.972 0.0093
2455787.63219 15.955 0.0093
2455787.64467 15.965 0.0093
2455787.65766 15.969 0.0093
2455787.67112 15.958 0.0093
2455787.68597 15.952 0.0093
2455787.70053 15.959 0.0093
2455787.71683 15.953 0.0109
2455787.73466 15.965 0.0109
2455788.46778 15.958 0.0142
2455788.48713 15.954 0.0109
2455788.49996 15.960 0.0109
2455788.52320 15.961 0.0093
2455788.55044 15.970 0.0093
2455788.56415 15.963 0.0109
2455788.57740 15.980 0.0109
2455788.59037 15.962 0.0093
2455788.60290 15.959 0.0093
2455788.61570 15.966 0.0093
2455788.63115 15.956 0.0093
2455788.64465 15.976 0.0093
2455788.65837 15.956 0.0109
2455788.67190 15.958 0.0109
2455788.68558 15.968 0.0126
2455788.70202 15.951 0.0126
2455788.71566 15.958 0.0126
2455788.72867 15.986 0.0126
2455788.73976 15.948 0.0126
2455790.46874 15.983 0.0142
2455790.48154 15.963 0.0109
2455790.50353 15.967 0.0109
2455790.51616 15.966 0.0109
2455790.52996 15.968 0.0109
2455790.55533 15.963 0.0109
2455790.56829 15.972 0.0109
2455790.58331 15.956 0.0093
2455790.59615 15.967 0.0109
2455790.60995 15.980 0.0109
2455790.62252 15.960 0.0109
2455790.63509 15.956 0.0109
2455790.65066 15.948 0.0093
2455790.66340 15.951 0.0093
2455790.67615 15.961 0.0093
2455790.69085 15.957 0.0093
2455790.70369 15.957 0.0109
2455790.71629 15.977 0.0109
2455790.72904 15.960 0.0093
2455791.46992 15.972 0.0126
2455791.48404 15.967 0.0109
2455791.50694 15.958 0.0109
2455791.51997 15.948 0.0109
2455791.55202 15.955 0.0093
2455791.60897 15.969 0.0093
2455793.47002 15.956 0.0159
2455793.48502 15.967 0.0109
2455793.51024 15.960 0.0093
2455793.53424 15.964 0.0093
2455793.55041 15.975 0.0093
2455793.56331 15.961 0.0093
2455793.57739 15.959 0.0093
2455793.59012 15.963 0.0093
2455793.60561 15.950 0.0093
2455793.61816 15.955 0.0093
2455793.63128 15.963 0.0093
2455793.64415 15.961 0.0093
2455793.65691 15.954 0.0093
2455793.67048 15.967 0.0093
2455793.68315 15.969 0.0093
2455793.69822 15.960 0.0093
2455793.71080 15.949 0.0093
2455793.72494 15.972 0.0109
2455793.73906 15.957 0.0109
2455794.47358 15.958 0.0109
2455794.48939 15.964 0.0093
2455794.50342 15.955 0.0093
2455794.53271 15.968 0.0093
2455794.55737 15.980 0.0093
2455794.57065 15.977 0.0093
2455794.58594 15.961 0.0093
2455794.59897 15.954 0.0093
2455794.61180 15.955 0.0093
2455794.62458 15.964 0.0109
2455794.64006 15.966 0.0109
2455794.65371 15.964 0.0093
2455794.67218 15.963 0.0093
2455794.68559 15.964 0.0093
2455794.70056 15.957 0.0093
2455795.52048 15.944 0.0109
2455795.53543 15.941 0.0093
2455795.56245 15.957 0.0109
2455795.57890 15.964 0.0109
2455795.60532 15.968 0.0109
2455795.62377 15.945 0.0109
2455795.63620 15.955 0.0109
2455795.69220 15.950 0.0109
2455795.70558 15.967 0.0109
2455795.71946 15.955 0.0109
2455795.72927 15.968 0.0109
2455796.47206 15.956 0.0093
2455796.49605 15.966 0.0093
2455796.50952 15.955 0.0093
2455796.52334 15.960 0.0093
2455796.56150 15.961 0.0093
2455796.57909 15.971 0.0109
2455796.59202 15.971 0.0093
2455796.60482 15.961 0.0093
2455796.61816 15.962 0.0093
2455796.63094 15.962 0.0093
2455796.64491 15.953 0.0093
2455796.65943 15.963 0.0093
2455796.67231 15.960 0.0093
2455796.68796 15.963 0.0093
2455796.70091 15.970 0.0109
2455796.71428 15.949 0.0126
2455798.64692 15.956 0.0126
2455798.68192 15.976 0.0109
2455799.48223 15.970 0.0093
2455801.47543 15.955 0.0109
2455801.49969 15.976 0.0093
2455801.52717 15.964 0.0093
2455801.53988 15.976 0.0109
2455801.55289 15.967 0.0109
2455801.56632 15.964 0.0109
2455801.57903 15.968 0.0109
2455801.59189 15.962 0.0109
2455801.60460 15.970 0.0093
2455801.61714 15.963 0.0109
2455801.62991 15.973 0.0109
2455801.64583 15.973 0.0109
2455801.65853 15.960 0.0109
2455801.67148 15.961 0.0109
2455801.68590 15.968 0.0109
2455801.69872 15.975 0.0126
2455802.51607 15.958 0.0109
2455802.52902 15.963 0.0109
2455802.54193 15.984 0.0109
2455802.55758 15.955 0.0109
2455802.57290 15.963 0.0109
2455802.58563 15.971 0.0109
2455802.63731 15.955 0.0109
2455803.50282 15.962 0.0093
2455803.51835 15.969 0.0109
2455803.53117 15.961 0.0109
2455803.58494 15.968 0.0109
2455803.59767 15.961 0.0109
2455803.60256 15.954 0.0109
2455804.47294 15.964 0.0093
2455804.49789 15.969 0.0093
2455804.52430 15.951 0.0093
2455804.53698 15.964 0.0093
2455804.54981 15.958 0.0093
2455804.56257 15.953 0.0093
2455804.57757 15.951 0.0093
2455804.59030 15.964 0.0093
2455804.60292 15.977 0.0093
2455804.61534 15.943 0.0093
2455804.62816 15.944 0.0093
2455804.64088 15.949 0.0109
2455804.65460 15.969 0.0093
2455804.67229 15.948 0.0093
2455804.68479 15.961 0.0093
2455804.69755 15.963 0.0109
2455805.48758 15.953 0.0077
2455805.50014 15.958 0.0077
2455805.52787 15.948 0.0093
2455805.54084 15.955 0.0093
2455805.55349 15.958 0.0077
2455805.56624 15.956 0.0093
2455805.57882 15.958 0.0093
2455805.59138 15.963 0.0093
2455805.60727 15.968 0.0093
2455805.62219 15.969 0.0093
2455805.63767 15.966 0.0109
2455805.65567 15.938 0.0093
2455805.67755 15.972 0.0109
2455806.49332 15.953 0.0109
2455806.52147 15.959 0.0109
2455806.53613 15.966 0.0109
2455806.55069 15.968 0.0109
2455806.59187 15.958 0.0109
2455806.62108 15.960 0.0093
2455807.54734 15.950 0.0093
2455807.56177 15.961 0.0109
2455807.57601 15.966 0.0109
2455807.58891 15.960 0.0109
2455807.60406 15.959 0.0109
2455807.61855 15.959 0.0109
2455807.63122 15.946 0.0109
2455807.64386 15.954 0.0109
2455807.65633 15.966 0.0126
2455812.49414 15.971 0.0126
2455812.50693 15.981 0.0126
2455812.51994 15.965 0.0109
2455812.53443 15.964 0.0109
2455812.54725 15.953 0.0126
2455812.56010 15.965 0.0126
2455812.57366 15.956 0.0109
2455812.58661 15.960 0.0109
2455812.60077 15.952 0.0109
2455812.61359 15.970 0.0126
2455812.62920 15.956 0.0142
2455812.64191 15.957 0.0109
2455812.65491 15.969 0.0109
2455812.66472 15.979 0.0210
2455813.46979 15.959 0.0159
2455813.50013 15.951 0.0093
2455813.51705 15.963 0.0093
2455813.53170 15.956 0.0093
2455813.54627 15.955 0.0093
2455813.55909 15.965 0.0093
2455813.57189 15.964 0.0093
2455813.58457 15.955 0.0093
2455813.59729 15.958 0.0093
2455813.60974 15.949 0.0093
2455813.62237 15.956 0.0093
2455813.63508 15.963 0.0093
2455813.64760 15.958 0.0093
2455813.65923 15.944 0.0093
2455815.47344 15.943 0.0126
2455815.49671 15.937 0.0093
2455815.51440 15.941 0.0093
2455815.52706 15.938 0.0093
2455815.53989 15.937 0.0093
2455815.55284 15.924 0.0093
2455815.56551 15.919 0.0077
2455815.58740 15.929 0.0093
2455815.60011 15.937 0.0093
2455815.61268 15.933 0.0077
2455815.62526 15.929 0.0093
2455815.63786 15.939 0.0093
2455815.65057 15.925 0.0093
2455815.66166 15.925 0.0093
2455816.47470 15.917 0.0093
2455816.49840 15.928 0.0093
2455816.51116 15.922 0.0093
2455816.53303 15.922 0.0093
2455816.54587 15.933 0.0093
2455816.55861 15.935 0.0093
2455816.57123 15.931 0.0093
2455816.58419 15.938 0.0093
2455816.59683 15.928 0.0093
2455816.60956 15.940 0.0093
2455816.62221 15.930 0.0109
2455816.63748 15.926 0.0126
2455817.47745 15.952 0.0093
2455817.49961 15.954 0.0093
2455817.51235 15.952 0.0093
2455817.53427 15.951 0.0093
2455817.54685 15.961 0.0093
2455817.55962 15.946 0.0093
2455817.57222 15.946 0.0109
2455817.58607 15.938 0.0093
2455817.59878 15.959 0.0109
2455817.61129 15.953 0.0109
2455817.62389 15.943 0.0109
2455817.63849 15.953 0.0109
2455817.65205 15.963 0.0109
2455818.47879 15.960 0.0126
2455818.50318 15.954 0.0093
2455818.51575 15.963 0.0093
2455818.52830 15.962 0.0093
2455818.54106 15.959 0.0093
2455818.55380 15.948 0.0093
2455818.56634 15.960 0.0109
2455818.57903 15.958 0.0109
2455818.59219 15.961 0.0109
2455818.60609 15.978 0.0126
2455818.61950 15.965 0.0109
2455818.63386 15.957 0.0109
2455819.47885 15.958 0.0109
2455819.49142 15.970 0.0093
2455819.51533 15.961 0.0093
2455819.53698 15.964 0.0093
2455819.54972 15.959 0.0093
2455819.56219 15.964 0.0093
2455819.57463 15.959 0.0093
2455819.58722 15.963 0.0093
2455819.59987 15.963 0.0093
2455819.61392 15.952 0.0093
2455819.62650 15.971 0.0093
2455819.63976 15.956 0.0093
2455819.65241 15.964 0.0109
2455820.48005 15.978 0.0126
2455820.49305 15.951 0.0126
2455820.50570 15.973 0.0109
2455820.51830 15.976 0.0109
2455820.54014 15.965 0.0093
2455820.55267 15.961 0.0093
2455820.56535 15.969 0.0109
2455820.57782 15.967 0.0093
2455820.59046 15.974 0.0093
2455820.60318 15.950 0.0093
2455820.61573 15.970 0.0109
2455820.62828 15.957 0.0109
2455820.64109 15.976 0.0109
2455820.65199 15.947 0.0109
2455822.50851 15.966 0.0109
2455822.55251 15.957 0.0109
2455822.59788 15.966 0.0093
2455823.48180 15.986 0.0126
2455823.52934 15.955 0.0109
2455823.57271 15.981 0.0109
2455823.61647 15.952 0.0109
2455824.49691 15.979 0.0109
2455824.55281 15.960 0.0093
2455824.59195 15.972 0.0093
2455824.63045 15.966 0.0109
2455825.51149 15.950 0.0109
2455825.56935 15.948 0.0093
2455825.61576 15.965 0.0109
2455826.49247 15.962 0.0109
2455826.54125 15.952 0.0109
2455826.57984 15.949 0.0109
2455827.48084 15.955 0.0142
2455827.51853 15.962 0.0109
2455827.55979 15.979 0.0109
2455827.59895 15.945 0.0109
2455828.48053 15.963 0.0109
2455828.53205 15.975 0.0093
2455828.56982 15.957 0.0093
2455828.60733 15.965 0.0093
2455829.49577 15.964 0.0109
2455829.54271 15.946 0.0093
2455829.58069 15.965 0.0093
2455829.61883 15.964 0.0093
2455830.51779 15.965 0.0093
2455830.55577 15.969 0.0093
2455830.59388 15.980 0.0109
2455831.51688 15.968 0.0093
2455831.55450 15.981 0.0093
2455831.59181 15.958 0.0093
2455832.48561 15.961 0.0093
2455832.53788 15.967 0.0093
2455832.57916 15.985 0.0109
2455833.48431 15.969 0.0109
2455833.53582 15.972 0.0093
2455833.57552 15.981 0.0093
2455834.48464 15.978 0.0093
2455834.53503 15.979 0.0093
2455834.57288 15.985 0.0093
2455835.51600 15.957 0.0109
2455835.56189 15.954 0.0126
2455836.51860 15.954 0.0109
2455836.55056 15.979 0.0109
2455836.58216 15.948 0.0126
2455839.51327 15.959 0.0109
2455839.55064 15.980 0.0109
2455839.58688 15.987 0.0109
2455840.49647 15.978 0.0109
2455840.54875 15.975 0.0093
2455840.59736 15.962 0.0109
2455841.49760 15.970 0.0109
2455841.53707 15.969 0.0109
2455841.58076 15.964 0.0109
2455842.48463 15.968 0.0176
2455842.54364 15.977 0.0109
2455842.58577 15.972 0.0126
2455843.49604 15.976 0.0109
2455843.54002 15.968 0.0109
2455843.58353 15.973 0.0126
2455844.48357 15.976 0.0126
2455844.52487 15.963 0.0109
2455844.56455 15.977 0.0109
2455845.48585 15.967 0.0126
2455845.52561 15.974 0.0109
2455845.56556 15.952 0.0109
2455846.48570 15.967 0.0159
2455846.52760 15.981 0.0126
2455846.56656 15.971 0.0126
2455847.55518 15.941 0.0142
2455850.53875 15.947 0.0093
2455851.48728 15.967 0.0109
2455851.52765 15.954 0.0109
2455851.56528 15.971 0.0109
2455852.51670 15.952 0.0126
2455852.55741 15.956 0.0126
2455854.52182 15.967 0.0109
2455854.55519 15.985 0.0142
2455855.50761 15.950 0.0109
2455855.54360 15.962 0.0109
2455856.50759 15.952 0.0126
2455856.55010 15.950 0.0126
2455858.52260 15.951 0.0142
2455859.51884 15.961 0.0093
2455860.49423 15.970 0.0126
2455860.53196 15.969 0.0109
2455862.49688 15.967 0.0109
2455866.50160 15.985 0.0142
2455866.52648 15.970 0.0142
2455867.50116 15.975 0.0109
2455868.50428 15.967 0.0126
2455869.49385 15.983 0.0227
2455869.51873 15.958 0.0109
2455870.49961 15.974 0.0126
2455872.50085 15.980 0.0126
2455872.50944 15.988 0.0109
2455873.50203 15.972 0.0126
2455874.50444 15.967 0.0142

